First-Derivative Chromatic Symmetric Reconstruction For Proper Trees

Richard Stanley asked whether every tree $T$ is determined up to isomorphism by its chromatic symmetric function $X_T$. We approach this open problem by regarding $X_T$ as a polynomial in the power-sum symmetric functions $p_1, p_2, \dots$ and studying the invariant $\Phi_T = \left.\frac{\partial {X_T}}{\partial p_1}\right\rvert_{p_1 = 0}$. We prove that $\Phi_T$ distinguishes, among proper trees, every proper tree in which any non-leaf vertex with two or more non-leaf neighbors has a number of leaf neighbors occurring at no other non-leaf vertex. We give an equivalent formulation of Stanley's question in terms of $\Phi_T$. Finally, we show that counts of spanning forests with at most $t$ edges cannot distinguish all $k$-vertex trees when $t<\left\lfloor k/2\right\rfloor$, for every $k\ge4$.

==> anc/README.txt <==
Lean supplementary source for First-Derivative Chromatic Symmetric Reconstruction for Proper Trees.
Source: https://github.com/sawan201/First-Derivative-CSF-Reconstruction-for-Proper-Trees
Commit: 2827a80aba46196bb8a2a25760df548bef0f3e6d
Developed by Saad A. Awan with assistance from Aristotle.
The snapshot is unchanged; its CC0 license is retained in lean/LICENSE.
It covers the three main results, including both parts of Theorem 3.
No independent clean build was performed in preparing this manuscript version.
With Lean installed, from the lean directory run:
  lake exe cache get
  lake build
  lake env lean ../lean-axiom-audit.lean
Keep the pinned toolchain and manifest. These supplementary files are not inputs to LaTeX.


==> anc/lean-axiom-audit.lean <==
import RequestProject.MainTheorems

#print axioms ChromaticReconstruction.phi_injective_multiplicityIsolated
#print axioms ChromaticReconstruction.phi_uniformLeafExt_eq_iff
#print axioms ChromaticReconstruction.floor_half_le_tau
#print axioms ChromaticReconstruction.singletonFiber_ratio_tendsto_zero


==> anc/lean/LICENSE <==
Creative Commons Legal Code

CC0 1.0 Universal

    CREATIVE COMMONS CORPORATION IS NOT A LAW FIRM AND DOES NOT PROVIDE
    LEGAL SERVICES. DISTRIBUTION OF THIS DOCUMENT DOES NOT CREATE AN
    ATTORNEY-CLIENT RELATIONSHIP. CREATIVE COMMONS PROVIDES THIS
    INFORMATION ON AN "AS-IS" BASIS. CREATIVE COMMONS MAKES NO WARRANTIES
    REGARDING THE USE OF THIS DOCUMENT OR THE INFORMATION OR WORKS
    PROVIDED HEREUNDER, AND DISCLAIMS LIABILITY FOR DAMAGES RESULTING FROM
    THE USE OF THIS DOCUMENT OR THE INFORMATION OR WORKS PROVIDED
    HEREUNDER.

Statement of Purpose

The laws of most jurisdictions throughout the world automatically confer
exclusive Copyright and Related Rights (defined below) upon the creator
and subsequent owner(s) (each and all, an "owner") of an original work of
authorship and/or a database (each, a "Work").

Certain owners wish to permanently relinquish those rights to a Work for
the purpose of contributing to a commons of creative, cultural and
scientific works ("Commons") that the public can reliably and without fear
of later claims of infringement build upon, modify, incorporate in other
works, reuse and redistribute as freely as possible in any form whatsoever
and for any purposes, including without limitation commercial purposes.
These owners may contribute to the Commons to promote the ideal of a free
culture and the further production of creative, cultural and scientific
works, or to gain reputation or greater distribution for their Work in
part through the use and efforts of others.

For these and/or other purposes and motivations, and without any
expectation of additional consideration or compensation, the person
associating CC0 with a Work (the "Affirmer"), to the extent that he or she
is an owner of Copyright and Related Rights in the Work, voluntarily
elects to apply CC0 to the Work and publicly distribute the Work under its
terms, with knowledge of his or her Copyright and Related Rights in the
Work and the meaning and intended legal effect of CC0 on those rights.

1. Copyright and Related Rights. A Work made available under CC0 may be
protected by copyright and related or neighboring rights ("Copyright and
Related Rights"). Copyright and Related Rights include, but are not
limited to, the following:

  i. the right to reproduce, adapt, distribute, perform, display,
     communicate, and translate a Work;
 ii. moral rights retained by the original author(s) and/or performer(s);
iii. publicity and privacy rights pertaining to a person's image or
     likeness depicted in a Work;
 iv. rights protecting against unfair competition in regards to a Work,
     subject to the limitations in paragraph 4(a), below;
  v. rights protecting the extraction, dissemination, use and reuse of data
     in a Work;
 vi. database rights (such as those arising under Directive 96/9/EC of the
     European Parliament and of the Council of 11 March 1996 on the legal
     protection of databases, and under any national implementation
     thereof, including any amended or successor version of such
     directive); and
vii. other similar, equivalent or corresponding rights throughout the
     world based on applicable law or treaty, and any national
     implementations thereof.

2. Waiver. To the greatest extent permitted by, but not in contravention
of, applicable law, Affirmer hereby overtly, fully, permanently,
irrevocably and unconditionally waives, abandons, and surrenders all of
Affirmer's Copyright and Related Rights and associated claims and causes
of action, whether now known or unknown (including existing as well as
future claims and causes of action), in the Work (i) in all territories
worldwide, (ii) for the maximum duration provided by applicable law or
treaty (including future time extensions), (iii) in any current or future
medium and for any number of copies, and (iv) for any purpose whatsoever,
including without limitation commercial, advertising or promotional
purposes (the "Waiver"). Affirmer makes the Waiver for the benefit of each
member of the public at large and to the detriment of Affirmer's heirs and
successors, fully intending that such Waiver shall not be subject to
revocation, rescission, cancellation, termination, or any other legal or
equitable action to disrupt the quiet enjoyment of the Work by the public
as contemplated by Affirmer's express Statement of Purpose.

3. Public License Fallback. Should any part of the Waiver for any reason
be judged legally invalid or ineffective under applicable law, then the
Waiver shall be preserved to the maximum extent permitted taking into
account Affirmer's express Statement of Purpose. In addition, to the
extent the Waiver is so judged Affirmer hereby grants to each affected
person a royalty-free, non transferable, non sublicensable, non exclusive,
irrevocable and unconditional license to exercise Affirmer's Copyright and
Related Rights in the Work (i) in all territories worldwide, (ii) for the
maximum duration provided by applicable law or treaty (including future
time extensions), (iii) in any current or future medium and for any number
of copies, and (iv) for any purpose whatsoever, including without
limitation commercial, advertising or promotional purposes (the
"License"). The License shall be deemed effective as of the date CC0 was
applied by Affirmer to the Work. Should any part of the License for any
reason be judged legally invalid or ineffective under applicable law, such
partial invalidity or ineffectiveness shall not invalidate the remainder
of the License, and in such case Affirmer hereby affirms that he or she
will not (i) exercise any of his or her remaining Copyright and Related
Rights in the Work or (ii) assert any associated claims and causes of
action with respect to the Work, in either case contrary to Affirmer's
express Statement of Purpose.

4. Limitations and Disclaimers.

 a. No trademark or patent rights held by Affirmer are waived, abandoned,
    surrendered, licensed or otherwise affected by this document.
 b. Affirmer offers the Work as-is and makes no representations or
    warranties of any kind concerning the Work, express, implied,
    statutory or otherwise, including without limitation warranties of
    title, merchantability, fitness for a particular purpose, non
    infringement, or the absence of latent or other defects, accuracy, or
    the present or absence of errors, whether or not discoverable, all to
    the greatest extent permissible under applicable law.
 c. Affirmer disclaims responsibility for clearing rights of other persons
    that may apply to the Work or any use thereof, including without
    limitation any person's Copyright and Related Rights in the Work.
    Further, Affirmer disclaims responsibility for obtaining any necessary
    consents, permissions or other rights required for any use of the
    Work.
 d. Affirmer understands and acknowledges that Creative Commons is not a
    party to this document and has no duty or obligation with respect to
    this CC0 or use of the Work.


==> anc/lean/RequestProject/ChromCoeff.lean <==
import RequestProject.CompStructure
import RequestProject.Uniform

/-!
# Coefficients of the chromatic symmetric function
-/

open MvPolynomial Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

variable {V : Type*} [Fintype V]

lemma edges_not_diag (G : SimpleGraph V) {A : Finset (Sym2 V)} (hA : A ⊆ G.edgeFinset) :
    ∀ e ∈ A, ¬ e.IsDiag := by
  intro e he
  have := hA he
  rw [SimpleGraph.mem_edgeFinset] at this
  exact G.not_isDiag_of_mem_edgeSet this

lemma coeff_chromSymm (G : SimpleGraph V) (μ : Multiset ℕ) :
    coeff (Multiset.toFinsupp μ) (chromSymm G) =
      ∑ A ∈ G.edgeFinset.powerset.filter (fun A : Finset (Sym2 V) =>
        compType (A : Set (Sym2 V)) = μ), (-1) ^ A.card := by
  unfold chromSymm
  rw [coeff_sum, sum_filter]
  refine sum_congr rfl fun A _ => ?_
  have hc : ((-1 : MvPolynomial ℕ ℚ) ^ A.card) = C ((-1) ^ A.card) := by simp
  rw [hc, coeff_C_mul, typeMonomial_eq_monomial, coeff_monomial]
  simp only [EmbeddingLike.apply_eq_iff_eq]
  split_ifs <;> simp

lemma coeff_chromSymm_eq_zero (G : SimpleGraph V) (μ : Multiset ℕ) (h : μ.sum ≠ Fintype.card V) :
    coeff (Multiset.toFinsupp μ) (chromSymm G) = 0 := by
  rw [coeff_chromSymm]
  apply sum_eq_zero
  intro A hA
  exfalso
  rw [mem_filter] at hA
  exact h (hA.2 ▸ sum_compType _)

lemma coeff_chromSymm_replicate_one (G : SimpleGraph V) (s : ℕ) :
    coeff (Multiset.toFinsupp (Multiset.replicate s 1)) (chromSymm G) =
      if s = Fintype.card V then 1 else 0 := by
  rw [coeff_chromSymm]
  have : G.edgeFinset.powerset.filter (fun A : Finset (Sym2 V) =>
      compType (A : Set (Sym2 V)) = Multiset.replicate s 1) =
      if s = Fintype.card V then {∅} else ∅ := by
    ext A
    simp only [mem_filter, mem_powerset]
    constructor
    · rintro ⟨hA, h⟩
      have h0 := eq_empty_of_compType_replicate (edges_not_diag G hA) h
      subst h0
      rw [coe_empty, compType_empty] at h
      have := congrArg Multiset.card h
      simp only [Multiset.card_replicate] at this
      simp [this]
    · intro h
      split_ifs at h with hs
      · rw [mem_singleton] at h
        subst h hs
        exact ⟨empty_subset _, by rw [coe_empty, compType_empty]⟩
      · simp at h
  rw [this]
  split_ifs <;> simp

lemma coeff_chromSymm_pair (G : SimpleGraph V) :
    coeff (Multiset.toFinsupp (2 ::ₘ Multiset.replicate (Fintype.card V - 2) 1)) (chromSymm G) =
      - (G.edgeFinset.card : ℚ) := by
  rw [coeff_chromSymm]
  have : G.edgeFinset.powerset.filter (fun A : Finset (Sym2 V) =>
      compType (A : Set (Sym2 V)) = 2 ::ₘ Multiset.replicate (Fintype.card V - 2) 1) =
      G.edgeFinset.map ⟨fun e => {e}, singleton_injective⟩ := by
    ext A
    simp only [mem_filter, mem_powerset, mem_map, Function.Embedding.coeFn_mk]
    constructor
    · rintro ⟨hA, h⟩
      obtain ⟨u, v, _, rfl⟩ := eq_pair_of_compType (edges_not_diag G hA) h
      exact ⟨s(u, v), hA (mem_singleton_self _), rfl⟩
    · rintro ⟨e, he, rfl⟩
      refine ⟨singleton_subset_iff.2 he, ?_⟩
      induction e using Sym2.ind with
      | _ u v =>
        have huv : u ≠ v := by
          intro h; subst h
          exact G.not_isDiag_of_mem_edgeSet (SimpleGraph.mem_edgeFinset.1 he) (by simp)
        rw [coe_singleton]
        exact compType_pair huv
  rw [this, sum_map]
  simp

lemma pderiv_chromSymm_eq_zero (G : SimpleGraph V) (r : ℕ) (hr : r = 0 ∨ Fintype.card V < r) :
    pderiv r (chromSymm G) = 0 := by
  unfold chromSymm
  rw [map_sum]
  apply sum_eq_zero
  intro A _
  have hc : ((-1 : MvPolynomial ℕ ℚ) ^ A.card) = C ((-1) ^ A.card) := by simp
  rw [hc, pderiv_C_mul, pderiv_typeMonomial, sum_eq_zero, mul_zero]
  intro C0 hC0
  rw [if_neg]
  have h1 := (nonempty_of_mem_compSets hC0).card_pos
  have h2 := card_le_univ C0
  omega

end ChromaticReconstruction


==> anc/lean/RequestProject/CompStructure.lean <==
import RequestProject.PhiFormula

/-!
# Structure of component partitions

The component containing a vertex, sums over vertices grouped by components, the power-sum
monomial `p_{λ(A)}` as an explicit monomial, and polynomial coefficient tools.
-/

open MvPolynomial Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

section General

variable {V : Type*} [Fintype V]

/-- The vertex set of the component of `(V, A)` containing `v`. -/
def compOf (A : Set (Sym2 V)) (v : V) : Finset V :=
  univ.filter fun w => (SimpleGraph.fromEdgeSet A).Reachable v w

lemma compOf_mem (A : Set (Sym2 V)) (v : V) : compOf A v ∈ compSets A := by
  simp only [compSets, compOf, mem_image, mem_univ, true_and]
  exact ⟨v, rfl⟩

lemma mem_compOf_self (A : Set (Sym2 V)) (v : V) : v ∈ compOf A v := by
  simp [compOf]

lemma eq_compOf {A : Set (Sym2 V)} {C : Finset V} (hC : C ∈ compSets A) {v : V} (hv : v ∈ C) :
    C = compOf A v :=
  eq_of_mem_compSets hC (compOf_mem A v) hv (mem_compOf_self A v)

/-- Summing over vertices grouped by their components. -/
lemma sum_compOf {M : Type*} [AddCommMonoid M] (A : Set (Sym2 V)) (h : Finset V → M) :
    ∑ v, h (compOf A v) = ∑ C ∈ compSets A, C.card • h C := by
  rw [← sum_fiberwise_of_maps_to (s := univ) (t := compSets A) (g := compOf A)
    (fun v _ => compOf_mem A v)]
  refine sum_congr rfl fun C hC => ?_
  have : (univ.filter fun v => compOf A v = C) = C := by
    ext v
    simp only [mem_filter, mem_univ, true_and]
    constructor
    · rintro rfl; exact mem_compOf_self A v
    · intro hv; exact (eq_compOf hC hv).symm
  rw [sum_congr rfl (fun v hv => by rw [(mem_filter.1 hv).2]), sum_const, this]

lemma sum_card_compSets (A : Set (Sym2 V)) : ∑ C ∈ compSets A, C.card = Fintype.card V := by
  have := sum_compOf A (fun _ => (1 : ℕ))
  simp only [sum_const, card_univ, smul_eq_mul, mul_one] at this
  rw [← this]

/-- Splitting off the component containing `v` in a product over components. -/
lemma prod_compSets_split {M : Type*} [CommMonoid M] (A : Set (Sym2 V)) (v : V)
    (f g : Finset V → M) :
    ∏ C ∈ compSets A, (if v ∈ C then g C else f C) =
      g (compOf A v) * ∏ C ∈ (compSets A).erase (compOf A v), f C := by
  rw [← mul_prod_erase _ _ (compOf_mem A v), if_pos (mem_compOf_self A v)]
  congr 1
  refine prod_congr rfl fun C hC => ?_
  rw [if_neg]
  intro hv
  exact (mem_erase.1 hC).1 (eq_compOf (mem_erase.1 hC).2 hv)

lemma prod_X_multiset (μ : Multiset ℕ) :
    (μ.map (fun r => (X r : MvPolynomial ℕ ℚ))).prod = monomial (Multiset.toFinsupp μ) 1 := by
  induction μ using Multiset.induction_on with
  | empty => simp
  | cons a μ ih =>
    rw [Multiset.map_cons, Multiset.prod_cons, ih, ← Multiset.singleton_add,
      Multiset.toFinsupp_add, Multiset.toFinsupp_singleton, X, monomial_mul, one_mul]

lemma typeMonomial_eq_monomial (A : Set (Sym2 V)) :
    typeMonomial A = monomial (Multiset.toFinsupp (compType A)) 1 := by
  rw [typeMonomial, ← prod_X_multiset, compType, Multiset.map_map]
  rfl

lemma card_compType (A : Set (Sym2 V)) : Multiset.card (compType A) = (compSets A).card := by
  simp [compType]

lemma sum_compType (A : Set (Sym2 V)) : (compType A).sum = Fintype.card V := by
  rw [compType, ← sum_card_compSets A]
  rfl

lemma mem_compType {A : Set (Sym2 V)} {r : ℕ} :
    r ∈ compType A ↔ ∃ C ∈ compSets A, C.card = r := by
  simp [compType]

/-- If all blocks are singletons, the (loopless) edge set is empty. -/
lemma eq_empty_of_compType_replicate {A : Finset (Sym2 V)} (hA : ∀ e ∈ A, ¬ e.IsDiag) {s : ℕ}
    (h : compType (A : Set (Sym2 V)) = Multiset.replicate s 1) : A = ∅ := by
  rw [eq_empty_iff_forall_notMem]
  intro e he
  induction e using Sym2.ind with
  | _ x y =>
    have hxy : x ≠ y := fun h' => hA _ he (by simp [h'])
    have hC := compOf_mem (A : Set (Sym2 V)) x
    have hy : y ∈ compOf (A : Set (Sym2 V)) x :=
      mem_compSets_of_reachable hC (mem_compOf_self _ x) (reachable_of_mem (by exact he))
    have h1 : (compOf (A : Set (Sym2 V)) x).card ∈ compType (A : Set (Sym2 V)) :=
      mem_compType.2 ⟨_, hC, rfl⟩
    rw [h, Multiset.mem_replicate] at h1
    have h2 : ({x, y} : Finset V).card ≤ (compOf (A : Set (Sym2 V)) x).card :=
      card_le_card (by
        intro z hz
        simp only [mem_insert, mem_singleton] at hz
        rcases hz with rfl | rfl
        · exact mem_compOf_self _ _
        · exact hy)
    rw [card_pair hxy] at h2
    omega

lemma compType_empty : compType (∅ : Set (Sym2 V)) = Multiset.replicate (Fintype.card V) 1 := by
  have hsing : ∀ C ∈ compSets (∅ : Set (Sym2 V)), C.card = 1 := by
    intro C hC
    obtain ⟨v, hv⟩ := nonempty_of_mem_compSets hC
    rw [eq_compOf hC hv, card_eq_one]
    refine ⟨v, ?_⟩
    ext w
    simp only [compOf, mem_filter, mem_univ, true_and, mem_singleton]
    constructor
    · intro h
      have := mem_of_reachable_of_closed (B := ({v} : Set V)) (by simp) rfl h
      simpa using this
    · rintro rfl; rfl
  rw [Multiset.eq_replicate]
  refine ⟨?_, fun r hr => ?_⟩
  · rw [card_compType, ← sum_card_compSets (∅ : Set (Sym2 V)), sum_congr rfl hsing]
    simp
  · obtain ⟨C, hC, rfl⟩ := mem_compType.1 hr
    exact hsing C hC

/-- Components of a single edge. -/
lemma compSets_pair {u v : V} :
    compSets ({s(u, v)} : Set (Sym2 V)) =
      insert {u, v} ((univ \ {u, v}).image fun w => ({w} : Finset V)) := by
  apply compSets_eq_of_partition
  · intro w
    by_cases hw : w ∈ ({u, v} : Finset V)
    · exact ⟨_, mem_insert_self _ _, hw⟩
    · exact ⟨{w}, mem_insert_of_mem (mem_image.2 ⟨w, by simp [hw], rfl⟩), mem_singleton_self w⟩
  · intro B hB
    rcases mem_insert.1 hB with rfl | hB
    · simp
    · obtain ⟨w, _, rfl⟩ := mem_image.1 hB; simp
  · intro B hB x hx y hy
    rcases mem_insert.1 hB with rfl | hB
    · have huv' : (SimpleGraph.fromEdgeSet ({s(u, v)} : Set (Sym2 V))).Reachable u v :=
        reachable_of_mem rfl
      simp only [mem_insert, mem_singleton] at hx hy
      rcases hx with rfl | rfl <;> rcases hy with rfl | rfl
      · rfl
      · exact huv'
      · exact huv'.symm
      · rfl
    · obtain ⟨w, _, rfl⟩ := mem_image.1 hB
      simp only [mem_singleton] at hx hy
      rw [hx, hy]
  · intro B hB x hx y hy
    simp only [Set.mem_singleton_iff, Sym2.eq_iff] at hy
    rcases mem_insert.1 hB with rfl | hB
    · rcases hy with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ <;> simp
    · obtain ⟨w, hw, rfl⟩ := mem_image.1 hB
      simp only [mem_singleton] at hx
      subst hx
      simp only [mem_sdiff, mem_univ, mem_insert, mem_singleton, true_and, not_or] at hw
      rcases hy with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
      · exact absurd rfl hw.1
      · exact absurd rfl hw.2

lemma compType_pair {u v : V} (huv : u ≠ v) :
    compType ({s(u, v)} : Set (Sym2 V)) = 2 ::ₘ Multiset.replicate (Fintype.card V - 2) 1 := by
  have hP := compSets_pair (u := u) (v := v)
  have hnot : ({u, v} : Finset V) ∉ (univ \ {u, v}).image fun w => ({w} : Finset V) := by
    intro h
    obtain ⟨w, hw, hwe⟩ := mem_image.1 h
    have : u ∈ ({w} : Finset V) := hwe ▸ mem_insert_self u {v}
    have h2 : v ∈ ({w} : Finset V) := hwe ▸ mem_insert_of_mem (mem_singleton_self v)
    simp only [mem_singleton] at this h2
    exact huv (this.trans h2.symm)
  rw [compType, hP, insert_val_of_notMem hnot, Multiset.map_cons, card_pair huv]
  congr 1
  rw [image_val_of_injOn (fun a _ b _ h => singleton_injective h), Multiset.map_map]
  simp only [Function.comp_def, card_singleton, Multiset.map_const', card_val, card_sdiff,
    card_univ]
  rw [inter_eq_left.2 (subset_univ _), card_pair huv]

/-- If the component type is `(2, 1, …, 1)`, the (loopless) edge set is a single edge. -/
lemma eq_pair_of_compType {A : Finset (Sym2 V)} (hA : ∀ e ∈ A, ¬ e.IsDiag) {s : ℕ}
    (h : compType (A : Set (Sym2 V)) = 2 ::ₘ Multiset.replicate s 1) :
    ∃ u v, u ≠ v ∧ A = {s(u, v)} := by
  have hle : ∀ C ∈ compSets (A : Set (Sym2 V)), C.card ≤ 2 := by
    intro C hC
    have : C.card ∈ compType (A : Set (Sym2 V)) := mem_compType.2 ⟨C, hC, rfl⟩
    rw [h, Multiset.mem_cons, Multiset.mem_replicate] at this
    omega
  obtain ⟨B, hB, hB2⟩ : ∃ B ∈ compSets (A : Set (Sym2 V)), B.card = 2 :=
    mem_compType.1 (by rw [h]; exact Multiset.mem_cons_self _ _)
  have huniq : ∀ C ∈ compSets (A : Set (Sym2 V)), C.card = 2 → C = B := by
    intro C hC hC2
    by_contra hne
    have hcount : 2 ≤ Multiset.count 2 (compType (A : Set (Sym2 V))) := by
      rw [compType, Multiset.count_map]
      have hsub : ({B, C} : Finset (Finset V)).val ≤
          (compSets (A : Set (Sym2 V))).val.filter (fun x => 2 = x.card) := by
        rw [← filter_val]
        apply val_le_iff.2
        intro x hx
        simp only [mem_insert, mem_singleton] at hx
        rcases hx with rfl | rfl <;> simp [*]
      have := Multiset.card_le_card hsub
      rw [card_val, card_pair (Ne.symm hne)] at this
      exact this
    rw [h, Multiset.count_cons_self, Multiset.count_replicate] at hcount
    simp at hcount
  obtain ⟨u, v, huv, rfl⟩ := card_eq_two.1 hB2
  -- every edge of `A` joins `u` and `v`
  have hedge : ∀ e ∈ A, e = s(u, v) := by
    intro e he
    induction e using Sym2.ind with
    | _ x y =>
      have hxy : x ≠ y := fun h' => hA _ he (by simp [h'])
      have hC := compOf_mem (A : Set (Sym2 V)) x
      have hy : y ∈ compOf (A : Set (Sym2 V)) x :=
        mem_compSets_of_reachable hC (mem_compOf_self _ x) (reachable_of_mem (by exact he))
      have h2 : ({x, y} : Finset V).card ≤ (compOf (A : Set (Sym2 V)) x).card :=
        card_le_card (by
          intro z hz
          simp only [mem_insert, mem_singleton] at hz
          rcases hz with rfl | rfl
          · exact mem_compOf_self _ _
          · exact hy)
      rw [card_pair hxy] at h2
      have hc2 := le_antisymm (hle _ hC) h2
      have hxyC : compOf (A : Set (Sym2 V)) x = {x, y} :=
        (eq_of_subset_of_card_le (by
          intro z hz
          simp only [mem_insert, mem_singleton] at hz
          rcases hz with rfl | rfl
          · exact mem_compOf_self _ _
          · exact hy) (by rw [hc2, card_pair hxy])).symm
      have := huniq _ hC hc2
      rw [hxyC] at this
      have hx : x ∈ ({u, v} : Finset V) := this ▸ mem_insert_self x {y}
      have hy' : y ∈ ({u, v} : Finset V) := this ▸ mem_insert_of_mem (mem_singleton_self y)
      simp only [mem_insert, mem_singleton] at hx hy'
      rcases hx with rfl | rfl <;> rcases hy' with rfl | rfl
      · exact absurd rfl hxy
      · rfl
      · exact Sym2.eq_swap
      · exact absurd rfl hxy
  refine ⟨u, v, huv, ?_⟩
  -- `A` is nonempty since `u` and `v` are connected
  have hne : A.Nonempty := by
    rw [nonempty_iff_ne_empty]
    intro hA0
    have := reachable_of_mem_compSets hB (mem_insert_self u {v})
      (mem_insert_of_mem (mem_singleton_self v))
    rw [hA0, coe_empty, SimpleGraph.fromEdgeSet_empty] at this
    exact huv (SimpleGraph.reachable_bot.1 this)
  obtain ⟨e, he⟩ := hne
  ext z
  simp only [mem_singleton]
  constructor
  · exact hedge z
  · rintro rfl; rw [← hedge e he]; exact he

end General

section Coeff

/-- Coefficients of a partial derivative. -/
lemma coeff_pderiv_sub (f : MvPolynomial ℕ ℚ) (r : ℕ) (d : ℕ →₀ ℕ) (hd : 1 ≤ d r) :
    coeff (d - Finsupp.single r 1) (pderiv r f) = d r * coeff d f := by
  induction f using MvPolynomial.induction_on' with
  | monomial s a =>
    rw [pderiv_monomial, coeff_monomial, coeff_monomial]
    by_cases hs : s r = 0
    · have : s ≠ d := fun h => by rw [h] at hs; omega
      simp [hs, this]
    · by_cases hsd : s = d
      · subst hsd; simp [mul_comm]
      · rw [if_neg, if_neg hsd, mul_zero]
        intro h
        apply hsd
        ext x
        have := DFunLike.congr_fun h x
        simp only [Finsupp.coe_tsub, Pi.sub_apply, Finsupp.single_apply] at this
        split_ifs at this with hx
        · subst hx; omega
        · omega
  | add p q hp hq => simp [hp, hq, mul_add]

end Coeff

end ChromaticReconstruction


==> anc/lean/RequestProject/Components.lean <==
import RequestProject.Defs

/-!
# Components of spanning subgraphs

A characterization of `compSets` via partitions, and invariance under isomorphism.
-/

open MvPolynomial Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

variable {V W : Type*}

/-- Reachability transfers along a map that sends `A`-edges to `B`-edges (or collapses them). -/
lemma reachable_map (f : V → W) (A : Set (Sym2 V)) (B : Set (Sym2 W))
    (h : ∀ u v, s(u, v) ∈ A → u ≠ v → f u = f v ∨ s(f u, f v) ∈ B) {u v : V}
    (huv : (SimpleGraph.fromEdgeSet A).Reachable u v) :
    (SimpleGraph.fromEdgeSet B).Reachable (f u) (f v) := by
  rw [SimpleGraph.reachable_iff_reflTransGen] at huv ⊢
  induction huv with
  | refl => exact Relation.ReflTransGen.refl
  | @tail b c _ hbc ih =>
    rw [SimpleGraph.fromEdgeSet_adj] at hbc
    rcases h _ _ hbc.1 hbc.2 with he | he
    · rwa [← he]
    · by_cases hne : f b = f c
      · rwa [← hne]
      · exact ih.tail (by rw [SimpleGraph.fromEdgeSet_adj]; exact ⟨he, hne⟩)

/-- Monotonicity of reachability in the edge set. -/
lemma reachable_mono {A B : Set (Sym2 V)} (hAB : A ⊆ B) {u v : V}
    (huv : (SimpleGraph.fromEdgeSet A).Reachable u v) :
    (SimpleGraph.fromEdgeSet B).Reachable u v := by
  simpa using reachable_map id A B (fun u v h _ => Or.inr (hAB h)) huv

lemma reachable_of_mem {A : Set (Sym2 V)} {u v : V} (h : s(u, v) ∈ A) :
    (SimpleGraph.fromEdgeSet A).Reachable u v := by
  by_cases huv : u = v
  · subst huv; rfl
  · exact SimpleGraph.Adj.reachable (by rw [SimpleGraph.fromEdgeSet_adj]; exact ⟨h, huv⟩)

/-- A block closed under `A`-edges is closed under reachability. -/
lemma mem_of_reachable_of_closed {A : Set (Sym2 V)} {B : Set V}
    (hclosed : ∀ u ∈ B, ∀ w, s(u, w) ∈ A → w ∈ B) {u v : V} (hu : u ∈ B)
    (huv : (SimpleGraph.fromEdgeSet A).Reachable u v) : v ∈ B := by
  rw [SimpleGraph.reachable_iff_reflTransGen] at huv
  induction huv with
  | refl => exact hu
  | tail _ hbc ih =>
    rw [SimpleGraph.fromEdgeSet_adj] at hbc
    exact hclosed _ ih _ hbc.1

variable [Fintype V] [Fintype W]

/-- Characterization of `compSets A`: a family of nonempty blocks covering `V`, each block
internally connected and closed under `A`-edges, is exactly the set of components. -/
lemma compSets_eq_of_partition (A : Set (Sym2 V)) (P : Finset (Finset V))
    (hcover : ∀ v, ∃ B ∈ P, v ∈ B)
    (hne : ∀ B ∈ P, B.Nonempty)
    (hconn : ∀ B ∈ P, ∀ u ∈ B, ∀ w ∈ B, (SimpleGraph.fromEdgeSet A).Reachable u w)
    (hclosed : ∀ B ∈ P, ∀ u ∈ B, ∀ w, s(u, w) ∈ A → w ∈ B) :
    compSets A = P := by
  have key : ∀ B ∈ P, ∀ v ∈ B,
      (univ.filter fun w => (SimpleGraph.fromEdgeSet A).Reachable v w) = B := by
    intro B hB v hv
    ext w
    simp only [mem_filter, mem_univ, true_and]
    constructor
    · intro h
      exact mem_of_reachable_of_closed (B := (B : Set V)) (fun u hu w hw => hclosed B hB u hu w hw)
        hv h
    · intro hw
      exact hconn B hB v hv w hw
  ext B
  simp only [compSets, mem_image, mem_univ, true_and]
  constructor
  · rintro ⟨v, rfl⟩
    obtain ⟨B', hB', hv⟩ := hcover v
    rw [key B' hB' v hv]
    exact hB'
  · intro hB
    obtain ⟨v, hv⟩ := hne B hB
    exact ⟨v, key B hB v hv⟩

lemma mem_compSets_self (A : Set (Sym2 V)) (v : V) :
    ∃ C ∈ compSets A, v ∈ C := by
  refine ⟨univ.filter fun w => (SimpleGraph.fromEdgeSet A).Reachable v w, ?_, ?_⟩
  · simp only [compSets, mem_image, mem_univ, true_and]
    exact ⟨v, rfl⟩
  · simp

lemma nonempty_of_mem_compSets {A : Set (Sym2 V)} {C : Finset V} (hC : C ∈ compSets A) :
    C.Nonempty := by
  simp only [compSets, mem_image, mem_univ, true_and] at hC
  obtain ⟨v, rfl⟩ := hC
  exact ⟨v, by simp⟩

lemma reachable_of_mem_compSets {A : Set (Sym2 V)} {C : Finset V} (hC : C ∈ compSets A)
    {u w : V} (hu : u ∈ C) (hw : w ∈ C) : (SimpleGraph.fromEdgeSet A).Reachable u w := by
  simp only [compSets, mem_image, mem_univ, true_and] at hC
  obtain ⟨v, rfl⟩ := hC
  simp only [mem_filter, mem_univ, true_and] at hu hw
  exact hu.symm.trans hw

lemma mem_compSets_of_reachable {A : Set (Sym2 V)} {C : Finset V} (hC : C ∈ compSets A)
    {u w : V} (hu : u ∈ C) (huw : (SimpleGraph.fromEdgeSet A).Reachable u w) : w ∈ C := by
  simp only [compSets, mem_image, mem_univ, true_and] at hC
  obtain ⟨v, rfl⟩ := hC
  simp only [mem_filter, mem_univ, true_and] at hu ⊢
  exact hu.trans huw

lemma eq_of_mem_compSets {A : Set (Sym2 V)} {C D : Finset V} (hC : C ∈ compSets A)
    (hD : D ∈ compSets A) {v : V} (hvC : v ∈ C) (hvD : v ∈ D) : C = D := by
  ext w
  constructor
  · intro hw
    exact mem_compSets_of_reachable hD hvD (reachable_of_mem_compSets hC hvC hw)
  · intro hw
    exact mem_compSets_of_reachable hC hvC (reachable_of_mem_compSets hD hvD hw)

/-- Components are transported by a bijection that maps the edge sets onto each other. -/
lemma compSets_map_equiv (e : V ≃ W) (A : Set (Sym2 V)) :
    compSets (Sym2.map e '' A) = (compSets A).image (Finset.map e.toEmbedding) := by
  have hfwd : ∀ {u v : V}, (SimpleGraph.fromEdgeSet A).Reachable u v →
      (SimpleGraph.fromEdgeSet (Sym2.map e '' A)).Reachable (e u) (e v) := by
    intro u v h
    exact reachable_map e A _ (fun a b hab _ => Or.inr (by
      simpa using Set.mem_image_of_mem (Sym2.map e) hab)) h
  have hbwd : ∀ {u v : W}, (SimpleGraph.fromEdgeSet (Sym2.map e '' A)).Reachable u v →
      (SimpleGraph.fromEdgeSet A).Reachable (e.symm u) (e.symm v) := by
    intro u v h
    refine reachable_map e.symm _ A (fun a b hab _ => Or.inr ?_) h
    obtain ⟨z, hz, hze⟩ := hab
    have : s(e.symm a, e.symm b) = z := by
      have := congrArg (Sym2.map e.symm) hze
      simpa [Sym2.map_map] using this.symm
    exact this ▸ hz
  apply compSets_eq_of_partition
  · intro w
    obtain ⟨C, hC, hv⟩ := mem_compSets_self A (e.symm w)
    exact ⟨_, mem_image_of_mem _ hC, by simpa using hv⟩
  · intro B hB
    obtain ⟨C, hC, rfl⟩ := mem_image.1 hB
    exact (nonempty_of_mem_compSets hC).map
  · intro B hB u hu w hw
    obtain ⟨C, hC, rfl⟩ := mem_image.1 hB
    simp only [mem_map_equiv] at hu hw
    have := hfwd (reachable_of_mem_compSets hC hu hw)
    simpa using this
  · intro B hB u hu w hw
    obtain ⟨C, hC, rfl⟩ := mem_image.1 hB
    simp only [mem_map_equiv] at hu ⊢
    exact mem_compSets_of_reachable hC hu (hbwd (reachable_of_mem hw))

lemma typeMonomial_map_equiv (e : V ≃ W) (A : Set (Sym2 V)) :
    typeMonomial (Sym2.map e '' A) = typeMonomial A := by
  unfold typeMonomial
  rw [compSets_map_equiv, prod_image]
  · simp
  · intro C _ D _ h
    exact Finset.map_injective _ h

lemma compType_map_equiv (e : V ≃ W) (A : Set (Sym2 V)) :
    compType (Sym2.map e '' A) = compType A := by
  unfold compType
  rw [compSets_map_equiv, image_val_of_injOn]
  · simp [Multiset.map_map]
  · intro C _ D _ h
    exact Finset.map_injective _ h

lemma edgeFinset_map_iso {G : SimpleGraph V} {G' : SimpleGraph W} (e : G ≃g G') :
    G'.edgeFinset = G.edgeFinset.map e.toEquiv.toEmbedding.sym2Map := by
  ext z
  induction z using Sym2.ind with
  | _ a b =>
    simp only [SimpleGraph.mem_edgeFinset, SimpleGraph.mem_edgeSet, mem_map]
    constructor
    · intro h
      refine ⟨s(e.symm a, e.symm b), ?_, ?_⟩
      · simpa using (e.symm.map_adj_iff).2 h
      · simp
    · rintro ⟨z, hz, hze⟩
      induction z using Sym2.ind with
      | _ c d =>
        simp only [SimpleGraph.mem_edgeSet] at hz
        simp only [Function.Embedding.sym2Map_apply, Sym2.map_pair_eq, Sym2.eq_iff] at hze
        rcases hze with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
        · simpa using (e.map_adj_iff).2 hz
        · simpa using (e.map_adj_iff).2 hz.symm

/-- The chromatic symmetric function is an isomorphism invariant. -/
theorem chromSymm_iso {G : SimpleGraph V} {G' : SimpleGraph W} (e : G ≃g G') :
    chromSymm G = chromSymm G' := by
  unfold chromSymm
  rw [edgeFinset_map_iso e]
  have h1 : ∀ x, e.toEquiv.symm (e x) = x := fun x => e.toEquiv.symm_apply_apply x
  have h2 : ∀ x, e (e.toEquiv.symm x) = x := fun x => e.toEquiv.apply_symm_apply x
  refine Finset.sum_nbij' (fun A => A.map e.toEquiv.toEmbedding.sym2Map)
    (fun B => B.map e.toEquiv.symm.toEmbedding.sym2Map) ?_ ?_ ?_ ?_ ?_
  · intro A hA
    simp only [mem_powerset] at hA ⊢
    exact Finset.map_subset_map.2 hA
  · intro B hB
    simp only [mem_powerset] at hB ⊢
    intro z hz
    obtain ⟨y, hy, rfl⟩ := mem_map.1 hz
    obtain ⟨x, hx, rfl⟩ := mem_map.1 (hB hy)
    simpa [Sym2.map_map, h1] using hx
  · intro A _
    ext z; simp [Sym2.map_map, h1]
  · intro B _
    ext z; simp [Sym2.map_map, h2]
  · intro A _
    simp only [card_map, coe_map]
    congr 1
    exact (typeMonomial_map_equiv e.toEquiv A).symm

/-- `Φ` is an isomorphism invariant. -/
theorem phi_iso {G : SimpleGraph V} {G' : SimpleGraph W} (e : G ≃g G') :
    phi G = phi G' := by
  unfold phi; rw [chromSymm_iso e]

end ChromaticReconstruction


==> anc/lean/RequestProject/CountingLimit.lean <==
import RequestProject.CountingUpper
import RequestProject.CountingLower

/-!
# The proportion of trees in singleton fibers of `σ_t` tends to zero
-/

open Filter Topology

noncomputable section

namespace ChromaticReconstruction

theorem singletonFiber_ratio_tendsto_zero' (t : ℕ) :
    Tendsto (fun k => (singletonFiberCount k t : ℝ) / Nat.card (TreeClass k)) atTop (𝓝 0) := by
  set C := (t + 1) ^ (t + 2) with hC
  set D := 2 * t * C with hD
  let h : ℕ → ℝ := fun k =>
    (8 * 2 ^ C : ℝ) * (((Nat.sqrt k + 1 : ℕ) : ℝ) ^ D / 2 ^ (Nat.sqrt k + 1))
  have hs : Tendsto (fun k => Nat.sqrt k + 1) atTop atTop := by
    refine tendsto_atTop_atTop.2 fun b => ⟨b * b, fun k hk => ?_⟩
    have := Nat.le_sqrt.2 hk
    omega
  have hh : Tendsto h atTop (𝓝 0) := by
    have := ((tendsto_pow_const_div_const_pow_of_one_lt D (one_lt_two : (1 : ℝ) < 2)).comp
      hs).const_mul (8 * 2 ^ C : ℝ)
    rw [mul_zero] at this
    exact this
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hh ?_ ?_
  · exact Eventually.of_forall fun k => div_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _)
  · filter_upwards [eventually_ge_atTop 3] with k hk
    set s := Nat.sqrt k with hsdef
    have hN : (2 : ℝ) ^ (s - 2) ≤ Nat.card (TreeClass k) := by
      exact_mod_cast two_pow_le_card_treeClass hk
    have hU : (singletonFiberCount k t : ℝ) ≤ ((2 ^ C * (s + 1) ^ D : ℕ) : ℝ) := by
      have h1 := singletonFiberCount_le k t
      have h2 : k ^ t + 1 ≤ 2 * (s + 1) ^ (2 * t) := by
        have hk1 : k < (s + 1) ^ 2 := Nat.lt_succ_sqrt' k
        have h3 : k ^ t ≤ ((s + 1) ^ 2) ^ t := Nat.pow_le_pow_left hk1.le t
        have h4 : 1 ≤ k ^ t := Nat.one_le_pow _ _ (by omega)
        rw [← pow_mul] at h3
        omega
      have h3 : (k ^ t + 1) ^ C ≤ 2 ^ C * (s + 1) ^ D := by
        calc (k ^ t + 1) ^ C ≤ (2 * (s + 1) ^ (2 * t)) ^ C := Nat.pow_le_pow_left h2 C
          _ = 2 ^ C * (s + 1) ^ D := by rw [mul_pow, ← pow_mul]
      exact_mod_cast h1.trans h3
    have hpos : (0 : ℝ) < 2 ^ (s - 2) := by positivity
    calc (singletonFiberCount k t : ℝ) / Nat.card (TreeClass k)
        ≤ ((2 ^ C * (s + 1) ^ D : ℕ) : ℝ) / 2 ^ (s - 2) :=
          div_le_div₀ (by positivity) hU hpos hN
      _ ≤ h k := by
          have h8 : (2 : ℝ) ^ (s + 1) ≤ 8 * 2 ^ (s - 2) := by
            have : s + 1 ≤ 3 + (s - 2) := by omega
            calc (2 : ℝ) ^ (s + 1) ≤ 2 ^ (3 + (s - 2)) := pow_le_pow_right₀ (by norm_num) this
              _ = 8 * 2 ^ (s - 2) := by rw [pow_add]; norm_num
          simp only [h]
          push_cast
          rw [mul_div_assoc', div_le_div_iff₀ hpos (by positivity)]
          have hX : (0 : ℝ) ≤ 2 ^ C * ((s : ℝ) + 1) ^ D := by positivity
          calc 2 ^ C * ((s : ℝ) + 1) ^ D * 2 ^ (s + 1)
              ≤ 2 ^ C * ((s : ℝ) + 1) ^ D * (8 * 2 ^ (s - 2)) :=
                mul_le_mul_of_nonneg_left h8 hX
            _ = 8 * 2 ^ C * ((s : ℝ) + 1) ^ D * 2 ^ (s - 2) := by ring

end ChromaticReconstruction


==> anc/lean/RequestProject/CountingLower.lean <==
import RequestProject.LeafExtMaster
import RequestProject.Truncation

/-!
# A superpolynomial lower bound on the number of trees

For every `k ≥ 3` there are at least `2 ^ (⌊√k⌋ - 2)` isomorphism classes of `k`-vertex trees.
The trees are stars with pendant stars attached; they are distinguished by the set of vertex
degrees.
-/

open Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

section LeafExtTree

variable {K : Type*} [Fintype K] {S : SimpleGraph K} {m : K → ℕ}

lemma leafExt_degree_inl (x : K) : (leafExt S m).degree (.inl x) = S.degree x + m x := by
  rw [← SimpleGraph.card_neighborFinset_eq_degree, ← SimpleGraph.card_neighborFinset_eq_degree,
    SimpleGraph.neighborFinset_eq_filter, SimpleGraph.neighborFinset_eq_filter, card_filter,
    card_filter, Fintype.sum_sum_type, Fintype.sum_sigma]
  congr 1
  simp only [leafExt_adj_inl_inr]
  rw [sum_eq_single x]
  · simp
  · intro b _ hb; simp [hb]
  · simp

lemma leafExt_degree_inr (l : Σ i, Fin (m i)) : (leafExt S m).degree (.inr l) = 1 := by
  rw [← SimpleGraph.card_neighborFinset_eq_degree, SimpleGraph.neighborFinset_eq_filter,
    card_eq_one]
  refine ⟨.inl l.1, ?_⟩
  ext y
  rcases y with i | l'
  · simp [eq_comm]
  · simp

lemma leafExt_card_edgeFinset (hS : S.IsTree) :
    (leafExt S m).edgeFinset.card + 1 = Fintype.card K + ∑ i, m i := by
  have h1 := (leafExt S m).sum_degrees_eq_twice_card_edges
  have h2 := S.sum_degrees_eq_twice_card_edges
  have h3 := hS.card_edgeFinset
  rw [Fintype.sum_sum_type] at h1
  simp only [leafExt_degree_inl, leafExt_degree_inr, sum_add_distrib, sum_const, card_univ,
    Fintype.card_sigma, Fintype.card_fin, smul_eq_mul, mul_one] at h1
  omega

lemma leafExt_isTree (hS : S.IsTree) : (leafExt S m).IsTree := by
  rw [SimpleGraph.isTree_iff_connected_and_card]
  refine ⟨?_, ?_⟩
  · obtain ⟨x0⟩ := hS.1.nonempty
    haveI : Nonempty (K ⊕ Σ i, Fin (m i)) := ⟨.inl x0⟩
    let f : S →g leafExt S m := ⟨Sum.inl, fun h => h⟩
    have hinl : ∀ y, (leafExt S m).Reachable (.inl x0) (.inl y) :=
      fun y => (hS.1.preconnected x0 y).map f
    have hall : ∀ v, (leafExt S m).Reachable (.inl x0) v := by
      rintro (y | l)
      · exact hinl y
      · exact (hinl l.1).trans (SimpleGraph.Adj.reachable (by simp))
    exact ⟨fun u v => (hall u).symm.trans (hall v)⟩
  · rw [Nat.card_eq_fintype_card, ← SimpleGraph.edgeFinset_card, Nat.card_eq_fintype_card,
      leafExt_card_edgeFinset hS, Fintype.card_sum, Fintype.card_sigma]
    simp

end LeafExtTree

lemma bot_unit_isTree : (⊥ : SimpleGraph Unit).IsTree :=
  ⟨⟨fun u v => by rw [Subsingleton.elim u v]⟩, SimpleGraph.isAcyclic_bot⟩

/-- A star with `r` leaves. -/
def starTree (r : ℕ) := leafExt (⊥ : SimpleGraph Unit) (fun _ => r)

/-- Pendant leaf counts: the `j`-th leaf of the star receives `j` leaves if `j ∈ A`. -/
def famWeights (r : ℕ) (A : Finset ℕ) : Unit ⊕ (Σ _ : Unit, Fin r) → ℕ
  | .inl _ => 0
  | .inr l => if (l.2 : ℕ) ∈ A then l.2 else 0

/-- The tree of the family. -/
def famTree (r : ℕ) (A : Finset ℕ) := leafExt (starTree r) (famWeights r A)

lemma famTree_isTree (r : ℕ) (A : Finset ℕ) : (famTree r A).IsTree :=
  leafExt_isTree (leafExt_isTree bot_unit_isTree)

lemma famTree_card (r : ℕ) (A : Finset ℕ) (hA : A ⊆ range r) :
    Fintype.card ((Unit ⊕ (Σ _ : Unit, Fin r)) ⊕ Σ x, Fin (famWeights r A x)) =
      1 + r + ∑ i ∈ A, i := by
  rw [Fintype.card_sum, Fintype.card_sigma, Fintype.sum_sum_type, Fintype.card_sum,
    Fintype.card_sigma]
  simp only [Fintype.card_unit, Fintype.card_fin, sum_const, card_univ, smul_eq_mul,
    famWeights, Fintype.sum_sigma]
  rw [Fin.sum_univ_eq_sum_range (fun j => if j ∈ A then j else 0), ← sum_filter,
    filter_mem_eq_inter, inter_eq_right.2 hA]
  simp

lemma famTree_degree_iff {r m : ℕ} {A : Finset ℕ} (hr : m + 2 ≤ r) {i : ℕ} (hi : 1 ≤ i)
    (him : i ≤ m) : (∃ v, (famTree r A).degree v = i + 1) ↔ i ∈ A := by
  constructor
  · rintro ⟨v, hv⟩
    rcases v with (u | ⟨u, j⟩) | l
    · rw [famTree, leafExt_degree_inl, starTree, leafExt_degree_inl] at hv
      simp [famWeights] at hv
      omega
    · rw [famTree, leafExt_degree_inl, starTree, leafExt_degree_inr] at hv
      simp only [famWeights] at hv
      split_ifs at hv with hj
      · have : (j : ℕ) = i := by omega
        rwa [← this]
      · omega
    · rw [famTree, leafExt_degree_inr] at hv
      omega
  · intro hiA
    refine ⟨.inl (.inr ⟨(), ⟨i, by omega⟩⟩), ?_⟩
    rw [famTree, leafExt_degree_inl, starTree, leafExt_degree_inr]
    simp [famWeights, hiA]
    omega

instance (k : ℕ) : Finite (TreeClass k) := Quotient.finite _

/-- The tree of the family, relabelled on `Fin k`. -/
def famTreeFin (k : ℕ) (A : Finset ℕ) (hA : A ⊆ range (k - 1 - ∑ i ∈ A, i))
    (hk : ∑ i ∈ A, i + 1 ≤ k) : {S : SimpleGraph (Fin k) // S.IsTree} :=
  let e := Fintype.equivFinOfCardEq (by rw [famTree_card _ A hA]; omega :
    Fintype.card ((Unit ⊕ (Σ _ : Unit, Fin (k - 1 - ∑ i ∈ A, i))) ⊕
      Σ x, Fin (famWeights (k - 1 - ∑ i ∈ A, i) A x)) = k)
  ⟨(famTree (k - 1 - ∑ i ∈ A, i) A).map e.toEmbedding,
    (SimpleGraph.Iso.map e _).isTree_iff.1 (famTree_isTree _ A)⟩

lemma exists_degree_iff_of_iso {V W : Type*} [Fintype V] [Fintype W] {G : SimpleGraph V}
    {H : SimpleGraph W} (e : G ≃g H) (d : ℕ) :
    (∃ v, G.degree v = d) ↔ (∃ w, H.degree w = d) := by
  constructor
  · rintro ⟨v, hv⟩
    exact ⟨e v, by rw [SimpleGraph.Iso.degree_eq]; exact hv⟩
  · rintro ⟨w, hw⟩
    exact ⟨e.symm w, by rw [← hw, ← SimpleGraph.Iso.degree_eq e, e.apply_symm_apply]⟩

/-- **Lower bound.** There are at least `2 ^ (⌊√k⌋ - 2)` trees on `k ≥ 3` vertices. -/
theorem two_pow_le_card_treeClass {k : ℕ} (hk : 3 ≤ k) :
    2 ^ (Nat.sqrt k - 2) ≤ Nat.card (TreeClass k) := by
  set m := Nat.sqrt k - 2 with hm
  have hmk : m * m + m + 3 ≤ k := by
    have h1 := Nat.sqrt_le' k
    rcases Nat.lt_or_ge (Nat.sqrt k) 2 with h | h
    · have : m = 0 := by omega
      rw [this]; omega
    · have : m + 2 = Nat.sqrt k := by omega
      nlinarith
  have hsum : ∀ A ∈ (Icc 1 m).powerset, ∑ i ∈ A, i ≤ m * m := by
    intro A hA
    rw [mem_powerset] at hA
    calc ∑ i ∈ A, i ≤ A.card • m := sum_le_card_nsmul _ _ _ fun i hi => (mem_Icc.1 (hA hi)).2
      _ ≤ m * m := by
        rw [smul_eq_mul]
        exact Nat.mul_le_mul_right _ ((card_le_card hA).trans (by simp))
  have hrange : ∀ A ∈ (Icc 1 m).powerset, A ⊆ range (k - 1 - ∑ i ∈ A, i) := by
    intro A hA i hi
    have := hsum A hA
    have := (mem_Icc.1 (mem_powerset.1 hA hi)).2
    rw [mem_range]
    omega
  let cls : {A // A ∈ (Icc 1 m).powerset} → TreeClass k := fun A =>
    Quotient.mk _ (famTreeFin k A.1 (hrange A.1 A.2) (by have := hsum A.1 A.2; omega))
  have hinj : Function.Injective cls := by
    rintro ⟨A, hA⟩ ⟨B, hB⟩ h
    obtain ⟨e⟩ := Quotient.exact h
    simp only [famTreeFin] at e
    have e' := ((SimpleGraph.Iso.map _ _).trans e).trans (SimpleGraph.Iso.map _ _).symm
    apply Subtype.ext
    simp only
    ext i
    by_cases hi : i ∈ Icc 1 m
    · rw [mem_Icc] at hi
      have hrA : m + 2 ≤ k - 1 - ∑ i ∈ A, i := by have := hsum A hA; omega
      have hrB : m + 2 ≤ k - 1 - ∑ i ∈ B, i := by have := hsum B hB; omega
      rw [← famTree_degree_iff hrA hi.1 hi.2, ← famTree_degree_iff hrB hi.1 hi.2]
      exact exists_degree_iff_of_iso e' _
    · constructor
      · intro h'; exact absurd (mem_powerset.1 hA h') hi
      · intro h'; exact absurd (mem_powerset.1 hB h') hi
  have := Nat.card_le_card_of_injective cls hinj
  rw [Nat.card_eq_fintype_card, Fintype.card_coe, card_powerset, Nat.card_Icc,
    Nat.add_sub_cancel] at this
  exact this

end ChromaticReconstruction


==> anc/lean/RequestProject/CountingUpper.lean <==
import RequestProject.Truncation
import RequestProject.Forest

/-!
# A polynomial bound on the number of truncation values

For fixed `t`, the rank-`t` truncation `σ_t` takes at most polynomially many values on
`k`-vertex trees: there are at most `(t+1)^(t+2)` coordinates, and each coordinate is at most
`k^t`.
-/

open Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

/-- Each coordinate `N_μ(S)` of rank at most `t` is at most `k ^ t`. -/
lemma compCount_le_pow {k t : ℕ} {S : SimpleGraph (Fin k)} (hS : S.IsTree)
    {μ : Nat.Partition k} (hμ : k - t ≤ Multiset.card μ.parts) :
    compCount S μ.parts ≤ k ^ t := by
  unfold compCount
  have hsub : S.edgeFinset.powerset.filter
      (fun F : Finset (Sym2 (Fin k)) => compType (↑F : Set (Sym2 (Fin k))) = μ.parts) ⊆
      S.edgeFinset.powersetCard (k - Multiset.card μ.parts) := by
    intro F hF
    rw [mem_filter, mem_powerset] at hF
    rw [mem_powersetCard]
    refine ⟨hF.1, ?_⟩
    have h1 := card_compSets_add_card_of_isTree hS hF.1
    have h2 := card_compType (F : Set (Sym2 (Fin k)))
    rw [hF.2] at h2
    rw [Fintype.card_fin] at h1
    omega
  refine (card_le_card hsub).trans ?_
  rw [card_powersetCard]
  have hE := hS.card_edgeFinset
  rw [Fintype.card_fin] at hE
  refine (Nat.choose_le_pow _ _).trans ?_
  have hk : 1 ≤ k := by omega
  calc S.edgeFinset.card ^ (k - Multiset.card μ.parts)
      ≤ k ^ (k - Multiset.card μ.parts) := Nat.pow_le_pow_left (by omega) _
    _ ≤ k ^ t := Nat.pow_le_pow_right hk (by omega)

/-- `∑ (a - 1) + ℓ = k` for the parts of a partition of `k`. -/
lemma sum_parts_sub_one_add_card {k : ℕ} (μ : Nat.Partition k) :
    (μ.parts.map fun a => a - 1).sum + Multiset.card μ.parts = k := by
  have : μ.parts.map (fun a => a - 1 + 1) = μ.parts.map id :=
    Multiset.map_congr rfl fun a ha => by have := μ.parts_pos ha; simp; omega
  have h2 := congrArg Multiset.sum this
  rw [Multiset.sum_map_add, Multiset.map_const', Multiset.sum_replicate, smul_eq_mul, mul_one,
    Multiset.map_id, μ.parts_sum] at h2
  exact h2

/-- The parts of size at least two. -/
def bigParts {k : ℕ} (μ : Nat.Partition k) : Multiset ℕ := μ.parts.filter (2 ≤ ·)

lemma bigParts_facts {k t : ℕ} {μ : Nat.Partition k} (hμ : k - t ≤ Multiset.card μ.parts) :
    Multiset.card (bigParts μ) ≤ t ∧ ∀ a ∈ bigParts μ, a ≤ t + 1 := by
  have hs := sum_parts_sub_one_add_card μ
  have hsplit := Multiset.filter_add_not (2 ≤ ·) μ.parts
  have hbig : ((bigParts μ).map fun a => a - 1).sum ≤ t := by
    have : ((bigParts μ).map fun a => a - 1).sum ≤ (μ.parts.map fun a => a - 1).sum := by
      conv_rhs => rw [← hsplit]
      rw [Multiset.map_add, Multiset.sum_add]
      exact Nat.le_add_right _ _
    omega
  refine ⟨?_, fun a ha => ?_⟩
  · have : Multiset.card (bigParts μ) ≤ ((bigParts μ).map fun a => a - 1).sum := by
      have := Multiset.sum_map_le_sum_map (s := bigParts μ) (fun _ => 1) (fun a => a - 1)
        (fun a ha => by
          have : 2 ≤ a := (Multiset.mem_filter.1 ha).2
          show 1 ≤ a - 1
          omega)
      simpa using this
    omega
  · have h1 : a - 1 ≤ ((bigParts μ).map fun a => a - 1).sum :=
      Multiset.le_sum_of_mem (Multiset.mem_map_of_mem _ ha)
    omega

lemma parts_eq_of_bigParts_eq {k : ℕ} {μ ν : Nat.Partition k} (h : bigParts μ = bigParts ν) :
    μ = ν := by
  have hsmall : ∀ ρ : Nat.Partition k, ρ.parts.filter (fun a => ¬ 2 ≤ a) =
      Multiset.replicate (Multiset.card (ρ.parts.filter fun a => ¬ 2 ≤ a)) 1 := by
    intro ρ
    rw [Multiset.eq_replicate]
    refine ⟨rfl, fun b hb => ?_⟩
    rw [Multiset.mem_filter] at hb
    have := ρ.parts_pos hb.1
    omega
  have hsum : ∀ ρ : Nat.Partition k, (bigParts ρ).sum +
      Multiset.card (ρ.parts.filter fun a => ¬ 2 ≤ a) = k := by
    intro ρ
    have := congrArg Multiset.sum (Multiset.filter_add_not (2 ≤ ·) ρ.parts)
    rw [Multiset.sum_add, ρ.parts_sum, hsmall ρ, Multiset.sum_replicate, smul_eq_mul,
      mul_one] at this
    exact this
  apply Nat.Partition.ext
  rw [← Multiset.filter_add_not (2 ≤ ·) μ.parts, ← Multiset.filter_add_not (2 ≤ ·) ν.parts,
    hsmall μ, hsmall ν]
  have e1 := hsum μ
  have e2 := hsum ν
  rw [h] at e1
  change bigParts μ + _ = bigParts ν + _
  rw [h, show Multiset.card (μ.parts.filter fun a => ¬ 2 ≤ a) =
    Multiset.card (ν.parts.filter fun a => ¬ 2 ≤ a) by omega]

/-- The number of coordinates of `σ_t` is bounded independently of `k`. -/
lemma card_rankPartitions_le (k t : ℕ) :
    Fintype.card {μ : Nat.Partition k // k - t ≤ Multiset.card μ.parts} ≤ (t + 1) ^ (t + 2) := by
  let f : {μ : Nat.Partition k // k - t ≤ Multiset.card μ.parts} → (Fin (t + 2) → Fin (t + 1)) :=
    fun μ i => ⟨Multiset.count (i : ℕ) (bigParts μ.1),
      Nat.lt_succ_of_le ((Multiset.count_le_card _ _).trans (bigParts_facts μ.2).1)⟩
  have hf : Function.Injective f := by
    intro μ ν h
    apply Subtype.ext
    apply parts_eq_of_bigParts_eq
    ext a
    by_cases ha : a < t + 2
    · have := congrFun h ⟨a, ha⟩
      simp only [f, Fin.mk.injEq] at this
      exact this
    · have h1 : a ∉ bigParts μ.1 := fun hm => by have := (bigParts_facts μ.2).2 a hm; omega
      have h2 : a ∉ bigParts ν.1 := fun hm => by have := (bigParts_facts ν.2).2 a hm; omega
      rw [Multiset.count_eq_zero_of_notMem h1, Multiset.count_eq_zero_of_notMem h2]
  have := Fintype.card_le_of_injective f hf
  simpa using this

lemma truncationClass_le {k t : ℕ} (T : TreeClass k)
    (μ : {μ : Nat.Partition k // k - t ≤ Multiset.card μ.parts}) :
    truncationClass k t T μ ≤ k ^ t := by
  induction T using Quotient.inductionOn with
  | h S => exact compCount_le_pow S.2 μ.2

/-- **Polynomial bound.** The number of trees in singleton fibers of `σ_t` is at most
`(k^t + 1)^((t+1)^(t+2))`. -/
theorem singletonFiberCount_le (k t : ℕ) :
    singletonFiberCount k t ≤ (k ^ t + 1) ^ ((t + 1) ^ (t + 2)) := by
  unfold singletonFiberCount
  let f : {T : TreeClass k // truncationClass k t ⁻¹' {truncationClass k t T} = {T}} →
      ({μ : Nat.Partition k // k - t ≤ Multiset.card μ.parts} → Fin (k ^ t + 1)) :=
    fun T μ => ⟨truncationClass k t T.1 μ, Nat.lt_succ_of_le (truncationClass_le T.1 μ)⟩
  have hf : Function.Injective f := by
    intro T T' h
    have h' : truncationClass k t T'.1 = truncationClass k t T.1 := by
      funext μ
      have := congrFun h μ
      simp only [f, Fin.mk.injEq] at this
      exact this.symm
    have hmem : T'.1 ∈ truncationClass k t ⁻¹' {truncationClass k t T.1} := h'
    rw [T.2] at hmem
    exact Subtype.ext hmem.symm
  refine (Nat.card_le_card_of_injective f hf).trans ?_
  rw [Nat.card_eq_fintype_card, Fintype.card_fun, Fintype.card_fin]
  exact Nat.pow_le_pow_right (Nat.succ_pos _) (card_rankPartitions_le k t)

end ChromaticReconstruction


==> anc/lean/RequestProject/Defs.lean <==
import Mathlib

/-!
# Basic definitions

Chromatic symmetric functions in the power-sum basis, the first-derivative invariant `Φ`,
proper trees and weighted skeletons, and leaf extensions.

The ring `Λ_ℚ = ℚ[p₁, p₂, …]` is modelled by `MvPolynomial ℕ ℚ`, where the variable `X r`
stands for the power sum `p_r` (the variable `X 0` never occurs).
The chromatic symmetric function is *defined* through Stanley's power-sum expansion
`X_G = ∑_{A ⊆ E(G)} (-1)^{|A|} p_{λ_G(A)}` (Stanley 1995, Theorem 2.5); since the power sums are
algebraically independent this is the unique expression of `X_G` in the `p_r`.
-/

open MvPolynomial Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

section Components

variable {V : Type*} [Fintype V]

/-- `compSets A` is `Comp(A)`: the set of vertex sets of the connected components of the
spanning subgraph `(V, A)`. -/
def compSets (A : Set (Sym2 V)) : Finset (Finset V) :=
  univ.image fun v => univ.filter fun w => (SimpleGraph.fromEdgeSet A).Reachable v w

/-- The component type `λ(A)`: the multiset of orders of the components of `(V, A)`. -/
def compType (A : Set (Sym2 V)) : Multiset ℕ :=
  (compSets A).val.map Finset.card

/-- The power-sum monomial `p_{λ(A)} = ∏_{C ∈ Comp(A)} p_{|C|}`. -/
def typeMonomial (A : Set (Sym2 V)) : MvPolynomial ℕ ℚ :=
  ∏ C ∈ compSets A, X C.card

/-- The chromatic symmetric function `X_G`, written in the power-sum basis via Stanley's
expansion `X_G = ∑_{A ⊆ E(G)} (-1)^{|A|} p_{λ_G(A)}`. -/
def chromSymm (G : SimpleGraph V) : MvPolynomial ℕ ℚ :=
  ∑ A ∈ G.edgeFinset.powerset, (-1) ^ A.card * typeMonomial (A : Set (Sym2 V))

end Components

/-- The ring endomorphism `π` of `ℚ[p₁, p₂, …]` with `π(p₁) = 0` and `π(p_r) = p_r` for `r ≠ 1`. -/
def killP1 : MvPolynomial ℕ ℚ →ₐ[ℚ] MvPolynomial ℕ ℚ :=
  aeval fun r => if r = 1 then 0 else X r

/-- The first-derivative invariant `Φ_G = π(∂X_G/∂p₁)`. -/
def phi {V : Type*} [Fintype V] (G : SimpleGraph V) : MvPolynomial ℕ ℚ :=
  killP1 (pderiv 1 (chromSymm G))

section Trees

variable {V : Type*} [Fintype V]

/-- A leaf is a vertex of degree one. -/
def IsLeaf (G : SimpleGraph V) (v : V) : Prop := G.degree v = 1

/-- A tree is *proper* if it has at least three vertices and every non-leaf vertex is adjacent
to a leaf. -/
def IsProperTree (G : SimpleGraph V) : Prop :=
  G.IsTree ∧ 3 ≤ Fintype.card V ∧ ∀ v, ¬ IsLeaf G v → ∃ u, G.Adj v u ∧ IsLeaf G u

/-- The vertex set of the weighted skeleton: the non-leaf vertices. -/
abbrev SkelVert (G : SimpleGraph V) := {v : V // ¬ IsLeaf G v}

/-- The underlying tree `S` of the weighted skeleton: the subgraph induced on the non-leaf
vertices (equivalently, the tree formed by the internal edges). -/
def skeleton (G : SimpleGraph V) : SimpleGraph (SkelVert G) :=
  G.induce {v | ¬ IsLeaf G v}

/-- The weight of a skeleton vertex `c`: the order of its leaf component, i.e. one plus the
number of leaves adjacent to `c`. -/
def skelWeight (G : SimpleGraph V) (c : SkelVert G) : ℕ :=
  1 + (univ.filter fun u => G.Adj c.1 u ∧ IsLeaf G u).card

/-- The weighted skeleton is *multiplicity-isolated* if every weight occurring at two distinct
vertices occurs only at leaves of the skeleton `S`. -/
def MultiplicityIsolated (G : SimpleGraph V) : Prop :=
  ∀ u v : SkelVert G, u ≠ v → skelWeight G u = skelWeight G v →
    (skeleton G).degree u = 1 ∧ (skeleton G).degree v = 1

end Trees

section LeafExt

variable {K : Type*}

/-- Adjacency of the leaf extension. -/
def leafExtAdj (S : SimpleGraph K) (m : K → ℕ) :
    K ⊕ (Σ i, Fin (m i)) → K ⊕ (Σ i, Fin (m i)) → Prop
  | .inl i, .inl j => S.Adj i j
  | .inl i, .inr l => l.1 = i
  | .inr l, .inl i => l.1 = i
  | .inr _, .inr _ => False

/-- The graph obtained from `S` by attaching `m i` new leaves to every vertex `i`.
The original vertices are `Sum.inl i`, the new leaves at `i` are `Sum.inr ⟨i, j⟩`. -/
def leafExt (S : SimpleGraph K) (m : K → ℕ) : SimpleGraph (K ⊕ (Σ i, Fin (m i))) where
  Adj := leafExtAdj S m
  symm := by
    intro x y h
    rcases x with i | ⟨i, a⟩ <;> rcases y with j | ⟨j, b⟩ <;>
      simp_all [leafExtAdj, S.adj_comm]
  loopless := ⟨by
    intro x h
    rcases x with i | ⟨i, a⟩ <;> simp_all [leafExtAdj]⟩

/-- The uniform leaf extension `C_q(G)`: attach `q - 1` new leaves to every vertex of `G`. -/
def uniformLeafExt {V : Type*} (q : ℕ) (G : SimpleGraph V) :
    SimpleGraph (V ⊕ (Σ _ : V, Fin (q - 1))) :=
  leafExt G fun _ => q - 1

end LeafExt

end ChromaticReconstruction


==> anc/lean/RequestProject/Forest.lean <==
import RequestProject.CompStructure

/-!
# Components of edge subsets of a tree

For a tree `S` on `k` vertices and `F ⊆ E(S)`, the spanning forest `(V, F)` has exactly
`k - |F|` components.
-/

open MvPolynomial Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

variable {V : Type*} [Fintype V]

lemma compSets_eq_image_compOf (A : Set (Sym2 V)) : compSets A = univ.image (compOf A) := rfl

lemma compOf_eq_iff {A : Set (Sym2 V)} {x y : V} :
    compOf A x = compOf A y ↔ (SimpleGraph.fromEdgeSet A).Reachable x y := by
  constructor
  · intro h
    have : y ∈ compOf A x := h ▸ mem_compOf_self A y
    simpa [compOf] using this
  · intro h
    exact eq_of_mem_compSets (compOf_mem A x) (compOf_mem A y)
      (by simpa [compOf] using h) (mem_compOf_self A y)

/-- Reachability after adding one edge. -/
lemma compOf_insert_eq {A : Set (Sym2 V)} {u v x y : V}
    (h : compOf (insert s(u, v) A) x = compOf (insert s(u, v) A) y) :
    compOf A x = compOf A y ∨ (compOf A x = compOf A u ∧ compOf A y = compOf A v) ∨
      (compOf A x = compOf A v ∧ compOf A y = compOf A u) := by
  rw [compOf_eq_iff, SimpleGraph.reachable_iff_reflTransGen] at h
  induction h with
  | refl => exact Or.inl rfl
  | @tail b c _ hbc ih =>
    rw [SimpleGraph.fromEdgeSet_adj] at hbc
    obtain ⟨hmem, hne⟩ := hbc
    rcases Set.mem_insert_iff.1 hmem with he | hA
    · rcases Sym2.eq_iff.1 he with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
      · rcases ih with h1 | ⟨h1, h2⟩ | ⟨h1, h2⟩
        · exact Or.inr (Or.inl ⟨h1, rfl⟩)
        · exact Or.inl (h1.trans h2)
        · exact Or.inl h1
      · rcases ih with h1 | ⟨h1, h2⟩ | ⟨h1, h2⟩
        · exact Or.inr (Or.inr ⟨h1, rfl⟩)
        · exact Or.inl h1
        · exact Or.inl (h1.trans h2)
    · have hbc : compOf A b = compOf A c := compOf_eq_iff.2 (reachable_of_mem hA)
      rw [← hbc]; exact ih

lemma compOf_insert_of_eq {A : Set (Sym2 V)} {e : Sym2 V} {x y : V}
    (h : compOf A x = compOf A y) : compOf (insert e A) x = compOf (insert e A) y :=
  compOf_eq_iff.2 (reachable_mono (Set.subset_insert _ _) (compOf_eq_iff.1 h))

lemma biUnion_compOf {A B : Set (Sym2 V)} (hAB : A ⊆ B) (x : V) :
    (compOf A x).biUnion (compOf B) = compOf B x := by
  ext z
  simp only [mem_biUnion]
  constructor
  · rintro ⟨y, hy, hz⟩
    have : compOf B y = compOf B x :=
      (compOf_eq_iff.2 (reachable_mono hAB (by simpa [compOf] using hy))).symm
    rwa [← this]
  · intro hz; exact ⟨x, mem_compOf_self A x, hz⟩

/-- Adding one edge merges at most two components. -/
lemma card_compSets_le_insert (A : Set (Sym2 V)) (e : Sym2 V) :
    (compSets A).card ≤ (compSets (insert e A)).card + 1 := by
  induction e using Sym2.ind with
  | _ u v =>
  have h1 : (compSets A).card ≤ ((compSets A).erase (compOf A v)).card + 1 := by
    rw [card_erase_of_mem (compOf_mem A v)]; omega
  have h2 : ((compSets A).erase (compOf A v)).card ≤ (compSets (insert s(u, v) A)).card := by
    apply card_le_card_of_injOn (fun C => C.biUnion (compOf (insert s(u, v) A)))
    · intro C hC
      have hC' := mem_of_mem_erase hC
      rw [compSets_eq_image_compOf] at hC'
      obtain ⟨x, -, rfl⟩ := mem_image.1 hC'
      rw [coe_erase] at *
      simp only [Set.mem_diff] at *
      rw [biUnion_compOf (Set.subset_insert _ _)]
      exact compOf_mem _ x
    · intro C hC D hD hCD
      simp only [coe_erase, Set.mem_diff, mem_coe, Set.mem_singleton_iff] at hC hD
      rw [compSets_eq_image_compOf] at hC hD
      obtain ⟨⟨x, -, rfl⟩, hx⟩ := And.imp_left mem_image.1 hC
      obtain ⟨⟨y, -, rfl⟩, hy⟩ := And.imp_left mem_image.1 hD
      simp only at hCD
      rw [biUnion_compOf (Set.subset_insert _ _), biUnion_compOf (Set.subset_insert _ _)] at hCD
      rcases compOf_insert_eq hCD with h | ⟨-, h⟩ | ⟨h, -⟩
      · exact h
      · exact absurd h hy
      · exact absurd h hx
  omega

lemma card_compSets_empty : (compSets (∅ : Set (Sym2 V))).card = Fintype.card V := by
  rw [← card_compType, compType_empty, Multiset.card_replicate]

lemma card_compSets_edgeSet_of_connected {G : SimpleGraph V} (hG : G.Connected) :
    (compSets G.edgeSet).card = 1 := by
  rw [card_eq_one]
  obtain ⟨v⟩ := hG.nonempty
  refine ⟨univ, ?_⟩
  rw [compSets_eq_image_compOf]
  have : ∀ x, compOf G.edgeSet x = univ := by
    intro x
    ext y
    simp only [compOf, mem_filter, mem_univ, true_and, iff_true, SimpleGraph.fromEdgeSet_edgeSet]
    exact hG.preconnected x y
  rw [show compOf G.edgeSet = fun _ => univ from funext this]
  exact image_const ⟨v, mem_univ v⟩ univ

lemma card_compSets_add_card_ge (A : Finset (Sym2 V)) :
    Fintype.card V ≤ (compSets (A : Set (Sym2 V))).card + A.card := by
  induction A using Finset.induction_on with
  | empty => simp [card_compSets_empty]
  | insert e A he ih =>
    rw [coe_insert, card_insert_of_notMem he]
    have := card_compSets_le_insert (A : Set (Sym2 V)) e
    omega

lemma card_compSets_le_union (A D : Finset (Sym2 V)) :
    (compSets (A : Set (Sym2 V))).card ≤ (compSets ((A ∪ D : Finset _) : Set (Sym2 V))).card +
      D.card := by
  induction D using Finset.induction_on with
  | empty => simp
  | insert d D hd ih =>
    rw [card_insert_of_notMem hd, union_insert, coe_insert]
    have := card_compSets_le_insert ((A ∪ D : Finset _) : Set (Sym2 V)) d
    omega

/-- **Forest formula.** For a tree `S` and `F ⊆ E(S)`, `|Comp(F)| + |F| = |V|`. -/
theorem card_compSets_add_card_of_isTree {S : SimpleGraph V} (hS : S.IsTree)
    {F : Finset (Sym2 V)} (hF : F ⊆ S.edgeFinset) :
    (compSets (F : Set (Sym2 V))).card + F.card = Fintype.card V := by
  have hge := card_compSets_add_card_ge F
  have hle := card_compSets_le_union F (S.edgeFinset \ F)
  rw [union_sdiff_of_subset hF, SimpleGraph.coe_edgeFinset, card_compSets_edgeSet_of_connected hS.1,
    card_sdiff_of_subset hF] at hle
  have := hS.card_edgeFinset
  have : F.card ≤ S.edgeFinset.card := card_le_card hF
  omega

end ChromaticReconstruction


==> anc/lean/RequestProject/LeafExtMaster.lean <==
import RequestProject.PhiFormula

/-!
# The master formula for leaf extensions

For a graph `S` with `m i ≥ 1` leaves attached at every vertex `i`, we compute `Φ` of the
leaf extension in terms of the edge subsets of `S` (Proposition "Master Formula").
-/

open MvPolynomial Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

variable {K : Type*} [Fintype K] (S : SimpleGraph K) (m : K → ℕ)

/-- The edge joining the leaf `l` to its base vertex. -/
def leafEdge (l : Σ i, Fin (m i)) : Sym2 (K ⊕ Σ i, Fin (m i)) := s(.inl l.1, .inr l)

/-- The edge set `L₀ ∪ F`: all leaf edges except that of `l0`, together with `F ⊆ E(S)`. -/
def extEdges (l0 : Σ i, Fin (m i)) (F : Finset (Sym2 K)) :
    Finset (Sym2 (K ⊕ Σ i, Fin (m i))) :=
  (univ.erase l0).image (leafEdge m) ∪ F.map (Function.Embedding.inl.sym2Map)

/-- The block of `(V, L₀ ∪ F)` corresponding to a component `C` of `(K, F)`. -/
def blk (l0 : Σ i, Fin (m i)) (C : Finset K) : Finset (K ⊕ Σ i, Fin (m i)) :=
  C.map Function.Embedding.inl ∪
    (univ.filter fun l : Σ i, Fin (m i) => l.1 ∈ C ∧ l ≠ l0).map Function.Embedding.inr

variable {S m}

omit [Fintype K] in
@[simp] lemma leafExt_adj_inl_inl {i j : K} :
    (leafExt S m).Adj (.inl i) (.inl j) ↔ S.Adj i j := Iff.rfl
omit [Fintype K] in
@[simp] lemma leafExt_adj_inl_inr {i : K} {l : Σ i, Fin (m i)} :
    (leafExt S m).Adj (.inl i) (.inr l) ↔ l.1 = i := Iff.rfl
omit [Fintype K] in
@[simp] lemma leafExt_adj_inr_inl {i : K} {l : Σ i, Fin (m i)} :
    (leafExt S m).Adj (.inr l) (.inl i) ↔ l.1 = i := Iff.rfl
omit [Fintype K] in
@[simp] lemma leafExt_adj_inr_inr {l l' : Σ i, Fin (m i)} :
    ¬ (leafExt S m).Adj (.inr l) (.inr l') := id

lemma mem_extEdges_inl_inl {l0 : Σ i, Fin (m i)} {F : Finset (Sym2 K)} {a b : K} :
    s(.inl a, .inl b) ∈ extEdges m l0 F ↔ s(a, b) ∈ F := by
  simp only [extEdges, leafEdge, mem_union, mem_image, mem_erase, mem_univ, and_true, mem_map]
  constructor
  · rintro (⟨l', _, h⟩ | ⟨z, hz, h⟩)
    · rw [Sym2.eq_iff] at h; simp at h
    · have : z = s(a, b) := Sym2.map.injective Sum.inl_injective (by simpa using h)
      exact this ▸ hz
  · intro h
    exact Or.inr ⟨s(a, b), h, by simp⟩

lemma mem_extEdges_inl_inr {l0 : Σ i, Fin (m i)} {F : Finset (Sym2 K)} {a : K}
    {l : Σ i, Fin (m i)} :
    s(.inl a, .inr l) ∈ extEdges m l0 F ↔ l.1 = a ∧ l ≠ l0 := by
  simp only [extEdges, leafEdge, mem_union, mem_image, mem_erase, mem_univ, and_true, mem_map]
  constructor
  · rintro (⟨l', hl', h⟩ | ⟨z, _, hz⟩)
    · rw [Sym2.eq_iff] at h
      rcases h with ⟨h1, h2⟩ | ⟨h1, h2⟩
      · simp only [Sum.inl.injEq, Sum.inr.injEq] at h1 h2
        subst h1 h2; exact ⟨rfl, hl'⟩
      · simp at h1
    · induction z using Sym2.ind with
      | _ c d => simp at hz
  · rintro ⟨rfl, hl⟩
    exact Or.inl ⟨l, hl, rfl⟩

lemma mem_extEdges_inr_inl {l0 : Σ i, Fin (m i)} {F : Finset (Sym2 K)} {a : K}
    {l : Σ i, Fin (m i)} :
    s(.inr l, .inl a) ∈ extEdges m l0 F ↔ l.1 = a ∧ l ≠ l0 := by
  rw [Sym2.eq_swap]; exact mem_extEdges_inl_inr

lemma not_mem_extEdges_inr_inr {l0 : Σ i, Fin (m i)} {F : Finset (Sym2 K)}
    {l l' : Σ i, Fin (m i)} : s(.inr l, .inr l') ∉ extEdges m l0 F := by
  simp only [extEdges, leafEdge, mem_union, mem_image, mem_erase, mem_univ, and_true, mem_map,
    not_or, not_exists, not_and]
  refine ⟨fun l'' _ h => ?_, fun z _ hz => ?_⟩
  · rw [Sym2.eq_iff] at h; simp at h
  · induction z using Sym2.ind with
    | _ c d => simp at hz

/-- The components of `(V, L₀ ∪ F)`. -/
lemma compSets_extEdges (l0 : Σ i, Fin (m i)) (F : Finset (Sym2 K)) :
    compSets (extEdges m l0 F : Set (Sym2 (K ⊕ Σ i, Fin (m i)))) =
      insert {.inr l0} ((compSets (F : Set (Sym2 K))).image (blk m l0)) := by
  apply compSets_eq_of_partition
  · rintro (i | l)
    · obtain ⟨C, hC, hi⟩ := mem_compSets_self (F : Set (Sym2 K)) i
      exact ⟨blk m l0 C, mem_insert_of_mem (mem_image_of_mem _ hC), by simp [blk, hi]⟩
    · by_cases hl : l = l0
      · exact ⟨_, mem_insert_self _ _, by simp [hl]⟩
      · obtain ⟨C, hC, hi⟩ := mem_compSets_self (F : Set (Sym2 K)) l.1
        exact ⟨blk m l0 C, mem_insert_of_mem (mem_image_of_mem _ hC), by simp [blk, hi, hl]⟩
  · intro B hB
    rcases mem_insert.1 hB with rfl | hB
    · simp
    · obtain ⟨C, hC, rfl⟩ := mem_image.1 hB
      obtain ⟨i, hi⟩ := nonempty_of_mem_compSets hC
      exact ⟨.inl i, by simp [blk, hi]⟩
  · intro B hB
    rcases mem_insert.1 hB with rfl | hB
    · intro u hu w hw
      simp only [mem_singleton] at hu hw
      rw [hu, hw]
    · obtain ⟨C, hC, rfl⟩ := mem_image.1 hB
      -- every vertex of the block is reachable from a base vertex of the block
      have hbase : ∀ i ∈ C, ∀ j ∈ C,
          (SimpleGraph.fromEdgeSet ((extEdges m l0 F : Finset _) :
            Set (Sym2 (K ⊕ Σ i, Fin (m i))))).Reachable (Sum.inl i) (Sum.inl j) := by
        intro i hi j hj
        refine reachable_map Sum.inl _ _ (fun a b hab _ => Or.inr ?_)
          (reachable_of_mem_compSets hC hi hj)
        exact mem_extEdges_inl_inl.2 hab
      have hto : ∀ u ∈ blk m l0 C, ∃ i ∈ C,
          (SimpleGraph.fromEdgeSet ((extEdges m l0 F : Finset _) :
            Set (Sym2 (K ⊕ Σ i, Fin (m i))))).Reachable u (Sum.inl i) := by
        intro u hu
        simp only [blk, mem_union, mem_map, Function.Embedding.inl_apply,
          Function.Embedding.inr_apply, mem_filter, mem_univ, true_and] at hu
        rcases hu with ⟨i, hi, rfl⟩ | ⟨l, ⟨hlC, hl⟩, rfl⟩
        · exact ⟨i, hi, SimpleGraph.Reachable.refl _⟩
        · exact ⟨l.1, hlC, reachable_of_mem (mem_extEdges_inr_inl.2 ⟨rfl, hl⟩)⟩
      intro u hu w hw
      obtain ⟨i, hi, hui⟩ := hto u hu
      obtain ⟨j, hj, hwj⟩ := hto w hw
      exact hui.trans ((hbase i hi j hj).trans hwj.symm)
  · intro B hB
    rcases mem_insert.1 hB with rfl | hB
    · intro u hu w hw
      simp only [mem_singleton] at hu
      subst hu
      rcases w with a | l
      · exact absurd hw (by rw [mem_coe, mem_extEdges_inr_inl]; simp)
      · exact absurd hw not_mem_extEdges_inr_inr
    · obtain ⟨C, hC, rfl⟩ := mem_image.1 hB
      intro u hu w hw
      rw [mem_coe] at hw
      simp only [blk, mem_union, mem_map, Function.Embedding.inl_apply,
        Function.Embedding.inr_apply, mem_filter, mem_univ, true_and] at hu ⊢
      rcases hu with ⟨i, hi, rfl⟩ | ⟨l, ⟨hlC, hl⟩, rfl⟩
      · rcases w with b | l
        · rw [mem_extEdges_inl_inl] at hw
          exact Or.inl ⟨b, mem_compSets_of_reachable hC hi (reachable_of_mem hw), rfl⟩
        · rw [mem_extEdges_inl_inr] at hw
          exact Or.inr ⟨l, ⟨hw.1 ▸ hi, hw.2⟩, rfl⟩
      · rcases w with b | l'
        · rw [mem_extEdges_inr_inl] at hw
          exact Or.inl ⟨b, hw.1 ▸ hlC, rfl⟩
        · exact absurd hw not_mem_extEdges_inr_inr

omit [Fintype K] in
lemma mem_edgeSet_leafExt_inr {l : Σ i, Fin (m i)} {w : K ⊕ Σ i, Fin (m i)}
    (h : s(.inr l, w) ∈ (leafExt S m).edgeSet) : w = .inl l.1 := by
  rw [SimpleGraph.mem_edgeSet] at h
  rcases w with a | l'
  · rw [leafExt_adj_inr_inl] at h; rw [h]
  · exact absurd h leafExt_adj_inr_inr

omit [Fintype K] in
lemma leafEdge_mem_edgeSet (l : Σ i, Fin (m i)) : leafEdge m l ∈ (leafExt S m).edgeSet := by
  simp [leafEdge, SimpleGraph.mem_edgeSet]

/-- A leaf whose edge is not selected is isolated. -/
lemma singleton_inr_mem_compSets {A : Finset (Sym2 (K ⊕ Σ i, Fin (m i)))}
    (hA : A ⊆ (leafExt S m).edgeFinset) {l : Σ i, Fin (m i)} (hl : leafEdge m l ∉ A) :
    {.inr l} ∈ compSets (A : Set (Sym2 (K ⊕ Σ i, Fin (m i)))) := by
  rw [singleton_mem_compSets_iff]
  intro w hw
  have hE := hA hw
  rw [SimpleGraph.mem_edgeFinset] at hE
  have := mem_edgeSet_leafExt_inr hE
  subst this
  exact absurd (by rw [leafEdge, Sym2.eq_swap]; exact hw) hl

lemma phiTerm_inl_eq_zero (hm : ∀ i, 1 ≤ m i) {A : Finset (Sym2 (K ⊕ Σ i, Fin (m i)))}
    (hA : A ⊆ (leafExt S m).edgeFinset) (i : K) : phiTerm A (.inl i) = 0 := by
  by_cases hi : {.inl i} ∈ compSets (A : Set (Sym2 (K ⊕ Σ i, Fin (m i))))
  · let l : Σ i, Fin (m i) := ⟨i, ⟨0, hm i⟩⟩
    have hl : leafEdge m l ∉ A := by
      intro h
      rw [singleton_mem_compSets_iff] at hi
      have := hi (.inr l) (by exact h)
      simp at this
    exact phiTerm_eq_zero_of_isolated (by simp) (singleton_inr_mem_compSets hA hl)
  · unfold phiTerm; rw [if_neg hi]

lemma extEdges_subset {l0 : Σ i, Fin (m i)} {F : Finset (Sym2 K)} (hF : F ⊆ S.edgeFinset) :
    extEdges m l0 F ⊆ (leafExt S m).edgeFinset := by
  intro z hz
  rw [SimpleGraph.mem_edgeFinset]
  simp only [extEdges, mem_union, mem_image, mem_erase, mem_univ, and_true, mem_map] at hz
  rcases hz with ⟨l, _, rfl⟩ | ⟨e, he, rfl⟩
  · exact leafEdge_mem_edgeSet l
  · have := hF he
    rw [SimpleGraph.mem_edgeFinset] at this
    induction e using Sym2.ind with
    | _ a b => simpa [SimpleGraph.mem_edgeSet] using this

lemma extEdges_injective (l0 : Σ i, Fin (m i)) : Function.Injective (extEdges m l0) := by
  intro F F' h
  ext e
  induction e using Sym2.ind with
  | _ a b =>
    rw [← mem_extEdges_inl_inl (m := m) (l0 := l0), ← mem_extEdges_inl_inl (m := m) (l0 := l0),
      h]

lemma card_extEdges (l0 : Σ i, Fin (m i)) (F : Finset (Sym2 K)) :
    (extEdges m l0 F).card = (∑ i, m i) - 1 + F.card := by
  unfold extEdges
  rw [card_union_of_disjoint, card_image_of_injective, card_map, card_erase_of_mem (mem_univ _),
    card_univ, Fintype.card_sigma]
  · simp
  · intro l l' h
    simp only [leafEdge, Sym2.eq_iff, Sum.inl.injEq, Sum.inr.injEq, reduceCtorEq, and_false,
      or_false] at h
    exact h.2
  · rw [disjoint_left]
    intro z hz hz'
    simp only [mem_image, mem_erase, mem_univ, and_true, mem_map] at hz hz'
    obtain ⟨l, _, rfl⟩ := hz
    obtain ⟨e, _, he⟩ := hz'
    induction e using Sym2.ind with
    | _ a b => simp [leafEdge] at he

lemma blk_injective (l0 : Σ i, Fin (m i)) : Function.Injective (blk m l0) := by
  intro C C' h
  ext i
  have : (Sum.inl i : K ⊕ Σ i, Fin (m i)) ∈ blk m l0 C ↔ Sum.inl i ∈ blk m l0 C' := by rw [h]
  simpa [blk] using this

lemma card_blk (l0 : Σ i, Fin (m i)) (C : Finset K) :
    (blk m l0 C).card = (∑ i ∈ C, (m i + 1)) - if l0.1 ∈ C then 1 else 0 := by
  unfold blk
  rw [card_union_of_disjoint, card_map, card_map]
  · have h1 : (univ.filter fun l : Σ i, Fin (m i) => l.1 ∈ C) = C.sigma fun _ => univ := by
      ext l; simp
    have h2 : (univ.filter fun l : Σ i, Fin (m i) => l.1 ∈ C ∧ l ≠ l0) =
        (univ.filter fun l : Σ i, Fin (m i) => l.1 ∈ C).erase l0 := by
      ext l; simp [and_comm]
    rw [h2, h1, sum_add_distrib, sum_const, smul_eq_mul, mul_one]
    split_ifs with hC
    · rw [card_erase_of_mem (by simp [hC]), card_sigma]
      simp only [card_univ, Fintype.card_fin]
      have : 1 ≤ ∑ i ∈ C, m i :=
        le_trans (Fin.pos l0.2) (single_le_sum (f := m) (fun _ _ => Nat.zero_le _) hC)
      have hpos : 0 < C.card := card_pos.2 ⟨_, hC⟩
      omega
    · rw [erase_eq_of_notMem (by simp [hC]), card_sigma]
      simp [add_comm]
  · rw [disjoint_left]
    intro z hz hz'
    simp only [mem_map] at hz hz'
    obtain ⟨a, _, rfl⟩ := hz
    obtain ⟨b, _, hb⟩ := hz'
    simp at hb

lemma phiTerm_extEdges (l0 : Σ i, Fin (m i)) (F : Finset (Sym2 K)) :
    phiTerm (extEdges m l0 F) (.inr l0) =
      (-1) ^ ((∑ i, m i) - 1 + F.card) * killP1 (∏ C ∈ compSets (F : Set (Sym2 K)),
        X ((∑ i ∈ C, (m i + 1)) - if l0.1 ∈ C then 1 else 0)) := by
  unfold phiTerm
  rw [compSets_extEdges, if_pos (mem_insert_self _ _), card_extEdges]
  have hnot : ({Sum.inr l0} : Finset (K ⊕ Σ i, Fin (m i))) ∉
      (compSets (F : Set (Sym2 K))).image (blk m l0) := by
    intro h
    obtain ⟨C, hC, hCe⟩ := mem_image.1 h
    obtain ⟨i, hi⟩ := nonempty_of_mem_compSets hC
    have : (Sum.inl i : K ⊕ Σ i, Fin (m i)) ∈ blk m l0 C := by simp [blk, hi]
    rw [hCe] at this
    simp at this
  have he : (insert {Sum.inr l0} ((compSets (F : Set (Sym2 K))).image (blk m l0))).erase
      {Sum.inr l0} = (compSets (F : Set (Sym2 K))).image (blk m l0) := by
    convert erase_insert hnot
  have key : ∏ D ∈ (insert {Sum.inr l0} ((compSets (F : Set (Sym2 K))).image (blk m l0))).erase
      {Sum.inr l0}, (X D.card : MvPolynomial ℕ ℚ) = ∏ C ∈ compSets (F : Set (Sym2 K)),
        X ((∑ i ∈ C, (m i + 1)) - if l0.1 ∈ C then 1 else 0) := by
    rw [he, prod_image (fun C _ D _ h => blk_injective l0 h)]
    simp_rw [card_blk]
  convert congrArg (fun p => (-1) ^ ((∑ i, m i) - 1 + F.card) * killP1 p) key

lemma phiTerm_inr_eq_zero {A : Finset (Sym2 (K ⊕ Σ i, Fin (m i)))}
    (hA : A ⊆ (leafExt S m).edgeFinset) (l0 : Σ i, Fin (m i))
    (hnot : A ∉ S.edgeFinset.powerset.image (extEdges m l0)) : phiTerm A (.inr l0) = 0 := by
  by_cases h0 : leafEdge m l0 ∈ A
  · unfold phiTerm
    rw [if_neg]
    intro h
    rw [singleton_mem_compSets_iff] at h
    have := h (.inl l0.1) (by rw [leafEdge, Sym2.eq_swap] at h0; exact h0)
    simp at this
  by_cases h1 : ∃ l ≠ l0, leafEdge m l ∉ A
  · obtain ⟨l, hl, hlA⟩ := h1
    exact phiTerm_eq_zero_of_isolated (by simpa using hl) (singleton_inr_mem_compSets hA hlA)
  push_neg at h1
  exfalso
  apply hnot
  have hE : ∀ {z}, z ∈ A → z ∈ (leafExt S m).edgeSet := fun hz => by
    have := hA hz; rwa [SimpleGraph.mem_edgeFinset] at this
  refine mem_image.2 ⟨S.edgeFinset.filter (fun e => Sym2.map Sum.inl e ∈ A),
    by simp [filter_subset], ?_⟩
  ext z
  induction z using Sym2.ind with
  | _ a b =>
    rcases a with a | la <;> rcases b with b | lb
    · rw [mem_extEdges_inl_inl]
      simp only [mem_filter, SimpleGraph.mem_edgeFinset, SimpleGraph.mem_edgeSet,
        Sym2.map_pair_eq, and_iff_right_iff_imp]
      intro h
      simpa [SimpleGraph.mem_edgeSet] using hE h
    · rw [mem_extEdges_inl_inr]
      constructor
      · rintro ⟨rfl, hne⟩
        exact h1 lb hne
      · intro h
        have h' := hE h
        rw [SimpleGraph.mem_edgeSet, leafExt_adj_inl_inr] at h'
        refine ⟨h', ?_⟩
        rintro rfl
        exact h0 (by rw [leafEdge, h']; exact h)
    · rw [mem_extEdges_inr_inl]
      constructor
      · rintro ⟨rfl, hne⟩
        have := h1 la hne
        rw [leafEdge, Sym2.eq_swap] at this
        exact this
      · intro h
        have h' := hE h
        rw [SimpleGraph.mem_edgeSet, leafExt_adj_inr_inl] at h'
        refine ⟨h', ?_⟩
        rintro rfl
        exact h0 (by rw [leafEdge, h', Sym2.eq_swap]; exact h)
    · constructor
      · intro h
        exact absurd h not_mem_extEdges_inr_inr
      · intro h
        exact absurd (by simpa [SimpleGraph.mem_edgeSet] using hE h) id

/-- **Master formula** for leaf extensions (index form): if every vertex `i` of `S` receives
`m i ≥ 1` new leaves, then
`Φ = ∑_{leaves l₀} ∑_{F ⊆ E(S)} (-1)^{L - 1 + |F|} π(∏_{C ∈ Comp(F)} p_{w(C) - [l₀ ∈ C]})`,
where `L = ∑ m i` and `w(C) = ∑_{i ∈ C} (m i + 1)`. -/
theorem phi_leafExt (hm : ∀ i, 1 ≤ m i) :
    phi (leafExt S m) = ∑ l0 : Σ i, Fin (m i), ∑ F ∈ S.edgeFinset.powerset,
      (-1) ^ ((∑ i, m i) - 1 + F.card) * killP1 (∏ C ∈ compSets (F : Set (Sym2 K)),
        X ((∑ i ∈ C, (m i + 1)) - if l0.1 ∈ C then 1 else 0)) := by
  rw [phi_eq_sum_phiTerm, sum_comm, Fintype.sum_sum_type]
  rw [sum_eq_zero (fun i _ => sum_eq_zero fun A hA => phiTerm_inl_eq_zero hm
    (mem_powerset.1 hA) i), zero_add]
  refine sum_congr rfl fun l0 _ => ?_
  have hsub : S.edgeFinset.powerset.image (extEdges m l0) ⊆ (leafExt S m).edgeFinset.powerset := by
    intro A hA
    obtain ⟨F, hF, rfl⟩ := mem_image.1 hA
    exact mem_powerset.2 (extEdges_subset (mem_powerset.1 hF))
  rw [← sum_subset hsub (fun A hA hA' => phiTerm_inr_eq_zero (mem_powerset.1 hA) l0 hA'),
    sum_image (fun F _ F' _ h => extEdges_injective l0 h)]
  exact sum_congr rfl fun F _ => phiTerm_extEdges l0 F

end ChromaticReconstruction


==> anc/lean/RequestProject/Main.lean <==
import Mathlib

open scoped BigOperators
open scoped Real
open scoped Nat
open scoped Classical
open scoped Pointwise

set_option maxHeartbeats 8000000
set_option maxRecDepth 4000
set_option synthInstance.maxHeartbeats 20000
set_option synthInstance.maxSize 128

set_option relaxedAutoImplicit false
set_option autoImplicit false

set_option pp.fullNames true
set_option pp.structureInstances true
set_option pp.coercions.types true
set_option pp.funBinderTypes true
set_option pp.letVarTypes true
set_option pp.piBinderTypes true

set_option grind.warning false


==> anc/lean/RequestProject/MainTheorems.lean <==
import RequestProject.Truncation
import RequestProject.Theorem2
import RequestProject.ProperTree
import RequestProject.CountingLimit
import RequestProject.TauBound

/-!
# Main theorems

The three main results of *First-Derivative Chromatic Symmetric Reconstruction for Proper Trees*.
-/

open MvPolynomial Finset Filter Topology
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

/-- **Theorem 1.** If the weighted skeleton of a proper tree `T` is multiplicity-isolated and
`T'` is any proper tree, then `Φ_T = Φ_{T'}` implies `T ≅ T'`. -/
theorem phi_injective_multiplicityIsolated {V W : Type*} [Fintype V] [Fintype W]
    (T : SimpleGraph V) (T' : SimpleGraph W) (hT : IsProperTree T) (hT' : IsProperTree T')
    (hiso : MultiplicityIsolated T) (h : phi T = phi T') : Nonempty (T ≃g T') := by
  let e := properIso hT
  let e' := properIso hT'
  have h' : phi (leafExt (skeleton T) (leafCount T)) =
      phi (leafExt (skeleton T') (leafCount T')) := by
    rw [phi_iso e, phi_iso e', h]
  have hn := card_skel_add_leafCount hT
  have hn' := card_skel_add_leafCount hT'
  obtain ⟨-, hW, hE⟩ := leafExt_recovery (skeleton_isTree hT) (skeleton_isTree hT')
    (leafCount_pos hT) (leafCount_pos hT') (by rw [hn]; exact hT.2.1) (by rw [hn']; exact hT'.2.1)
    h'
  obtain ⟨φ, hφ⟩ := exists_weighted_iso (skeleton_isTree hT) (skeleton_isTree hT')
    (w := fun c => leafCount T c + 1) (w' := fun c => leafCount T' c + 1) hW hE
    (miso_of_multiplicityIsolated hiso)
  have hφ' : ∀ c, leafCount T' (φ c) = leafCount T c := fun c => by
    have := hφ c
    omega
  exact ⟨e.symm.trans ((leafExtIso φ hφ').trans e')⟩

/-- **Theorem 2.** For fixed `q ≥ 2` and finite connected graphs `G, H`,
`Φ_{C_q(G)} = Φ_{C_q(H)}` if and only if `X_G = X_H`. -/
theorem phi_uniformLeafExt_eq_iff {V W : Type*} [Fintype V] [Fintype W] (q : ℕ) (hq : 2 ≤ q)
    (G : SimpleGraph V) (H : SimpleGraph W) (hG : G.Connected) (hH : H.Connected) :
    phi (uniformLeafExt q G) = phi (uniformLeafExt q H) ↔ chromSymm G = chromSymm H :=
  phi_uniformLeafExt_eq_iff' hq G H hG hH

/-- **Theorem 3 (first part).** For every `k ≥ 4`, `τ(k) ≥ ⌊k/2⌋`. -/
theorem floor_half_le_tau (k : ℕ) (hk : 4 ≤ k) : ((k / 2 : ℕ) : ℕ∞) ≤ tau k :=
  floor_half_le_tau' k hk

/-- **Theorem 3 (second part).** For every fixed `t`, the proportion of `k`-vertex trees that are
uniquely determined (up to isomorphism) by `σ_t` tends to `0` as `k → ∞`. -/
theorem singletonFiber_ratio_tendsto_zero (t : ℕ) :
    Tendsto (fun k => (singletonFiberCount k t : ℝ) / Nat.card (TreeClass k)) atTop (𝓝 0) :=
  singletonFiber_ratio_tendsto_zero' t

end ChromaticReconstruction


==> anc/lean/RequestProject/PathLeaf.lean <==
import RequestProject.Forest

/-!
# Paths with a pendant leaf

`PL n c` is the tree on `Fin (n+1)` obtained from the path `0 - 1 - ⋯ - (n-1)` by attaching the
extra vertex `n` as a leaf at `c`.  In the notation of the paper, `PL n c = T_{n+1,c}`.
-/

open Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

/-- The vertex with value `x` (truncated at `n`). -/
def vx (n x : ℕ) : Fin (n + 1) := ⟨min x n, by omega⟩

@[simp] lemma vx_val (n x : ℕ) : (vx n x).val = min x n := rfl

lemma vx_eq_self {n : ℕ} (x : Fin (n + 1)) : vx n x.val = x := by
  apply Fin.ext; simp; omega

lemma vx_inj {n x y : ℕ} (hx : x ≤ n) (hy : y ≤ n) : vx n x = vx n y ↔ x = y := by
  rw [Fin.ext_iff]; simp; omega

/-- The path with a pendant leaf at `c`. -/
def PL (n c : ℕ) : SimpleGraph (Fin (n + 1)) where
  Adj x y := (x.val + 1 = y.val ∧ y.val < n) ∨ (y.val + 1 = x.val ∧ x.val < n) ∨
    (x.val = c ∧ y.val = n ∧ c < n) ∨ (y.val = c ∧ x.val = n ∧ c < n)
  symm := fun x y h => by
    rcases h with h | h | h | h
    · exact Or.inr (Or.inl h)
    · exact Or.inl h
    · exact Or.inr (Or.inr (Or.inr h))
    · exact Or.inr (Or.inr (Or.inl h))
  loopless := ⟨fun x h => by
    rcases h with h | h | h | h <;> omega⟩

/-- The path edge `{i, i+1}`. -/
def pe (n i : ℕ) : Sym2 (Fin (n + 1)) := s(vx n i, vx n (i + 1))

/-- The leaf edge `{p, n}`. -/
def lf (n p : ℕ) : Sym2 (Fin (n + 1)) := s(vx n p, vx n n)

lemma pe_inj {n i j : ℕ} (hi : i + 1 ≤ n) (hj : j + 1 ≤ n) : pe n i = pe n j ↔ i = j := by
  simp only [pe, Sym2.eq_iff, Fin.ext_iff, vx_val]
  omega

lemma pe_ne_lf {n i p : ℕ} (hi : i + 1 < n) (hp : p ≤ n) : pe n i ≠ lf n p := by
  simp only [pe, lf, ne_eq, Sym2.eq_iff, Fin.ext_iff, vx_val]
  omega

lemma lf_inj {n p q : ℕ} (hp : p < n) (hq : q < n) : lf n p = lf n q ↔ p = q := by
  simp only [lf, Sym2.eq_iff, Fin.ext_iff, vx_val, min_self]
  constructor
  · intro h; omega
  · intro h; subst h; simp

lemma PL_adj_vx {n c x y : ℕ} (hx : x ≤ n) (hy : y ≤ n) :
    (PL n c).Adj (vx n x) (vx n y) ↔ (x + 1 = y ∧ y < n) ∨ (y + 1 = x ∧ x < n) ∨
      (x = c ∧ y = n ∧ c < n) ∨ (y = c ∧ x = n ∧ c < n) := by
  show ((vx n x).val + 1 = (vx n y).val ∧ _) ∨ _ ↔ _
  simp only [vx_val, min_eq_left hx, min_eq_left hy]

lemma mem_edgeSet_PL {n c : ℕ} (hc : c < n) (e : Sym2 (Fin (n + 1))) :
    e ∈ (PL n c).edgeSet ↔ (∃ i, i + 1 < n ∧ e = pe n i) ∨ e = lf n c := by
  induction e using Sym2.ind with
  | _ x y =>
  rw [SimpleGraph.mem_edgeSet, ← vx_eq_self x, ← vx_eq_self y,
    PL_adj_vx (by omega) (by omega)]
  have hx := x.isLt
  have hy := y.isLt
  constructor
  · rintro (⟨h1, h2⟩ | ⟨h1, h2⟩ | ⟨h1, h2, -⟩ | ⟨h1, h2, -⟩)
    · exact Or.inl ⟨x.val, by omega, by rw [pe, ← h1]⟩
    · exact Or.inl ⟨y.val, by omega, by rw [pe, ← h1, Sym2.eq_swap]⟩
    · exact Or.inr (by rw [lf, h1, h2])
    · exact Or.inr (by rw [lf, h1, h2, Sym2.eq_swap])
  · rintro (⟨i, hi, h⟩ | h)
    · simp only [pe, Sym2.eq_iff, Fin.ext_iff, vx_val] at h
      omega
    · simp only [lf, Sym2.eq_iff, Fin.ext_iff, vx_val] at h
      omega

lemma pe_mem_edgeSet {n c i : ℕ} (hc : c < n) (hi : i + 1 < n) : pe n i ∈ (PL n c).edgeSet :=
  (mem_edgeSet_PL hc _).2 (Or.inl ⟨i, hi, rfl⟩)

lemma lf_mem_edgeSet {n c : ℕ} (hc : c < n) : lf n c ∈ (PL n c).edgeSet :=
  (mem_edgeSet_PL hc _).2 (Or.inr rfl)

lemma edgeFinset_PL {n c : ℕ} (hc : c < n) :
    (PL n c).edgeFinset = insert (lf n c) ((range (n - 1)).image (pe n)) := by
  ext e
  rw [SimpleGraph.mem_edgeFinset, mem_edgeSet_PL hc, mem_insert, mem_image]
  constructor
  · rintro (⟨i, hi, rfl⟩ | h)
    · exact Or.inr ⟨i, by rw [mem_range]; omega, rfl⟩
    · exact Or.inl h
  · rintro (h | ⟨i, hi, rfl⟩)
    · exact Or.inr h
    · rw [mem_range] at hi
      exact Or.inl ⟨i, by omega, rfl⟩

lemma card_edgeFinset_PL {n c : ℕ} (hc : c < n) : (PL n c).edgeFinset.card = n := by
  rw [edgeFinset_PL hc, card_insert_of_notMem, card_image_of_injOn]
  · simp; omega
  · intro i hi j hj h
    simp only [coe_range, Set.mem_Iio] at hi hj
    exact (pe_inj (by omega) (by omega)).1 h
  · rw [mem_image]
    rintro ⟨i, hi, h⟩
    rw [mem_range] at hi
    exact pe_ne_lf (by omega) hc.le h

lemma PL_isTree {n c : ℕ} (hc : c < n) : (PL n c).IsTree := by
  rw [SimpleGraph.isTree_iff_connected_and_card]
  refine ⟨?_, ?_⟩
  · have hpath : ∀ i, i < n → (PL n c).Reachable (vx n 0) (vx n i) := by
      intro i
      induction i with
      | zero => intro _; rfl
      | succ i ih =>
        intro hi
        refine (ih (by omega)).trans (SimpleGraph.Adj.reachable ?_)
        rw [PL_adj_vx (by omega) (by omega)]
        omega
    have hall : ∀ x : Fin (n + 1), (PL n c).Reachable (vx n 0) x := by
      intro x
      rw [← vx_eq_self x]
      by_cases hx : x.val < n
      · exact hpath _ hx
      · have : x.val = n := by omega
        rw [this]
        refine (hpath c hc).trans (SimpleGraph.Adj.reachable ?_)
        rw [PL_adj_vx (by omega) le_rfl]
        omega
    haveI : Nonempty (Fin (n + 1)) := ⟨0⟩
    exact ⟨fun u v => (hall u).symm.trans (hall v)⟩
  · rw [Nat.card_eq_fintype_card, ← SimpleGraph.edgeFinset_card, card_edgeFinset_PL hc,
      Nat.card_eq_fintype_card, Fintype.card_fin]

end ChromaticReconstruction


==> anc/lean/RequestProject/PathLeafSwap.lean <==
import RequestProject.PathLeaf
import RequestProject.Truncation

/-!
# The prefix-swapping involution

For `p ∈ {c, c+1}` and `p' = 2c+1-p`, we construct a component-type preserving bijection between
the edge sets of `PL n p` and of `PL n p'` with at most `c + 1` edges.  When the leaf edge is used
and the gap edge `{c, c+1}` is not, the two path pieces adjacent to the gap are swapped up to the
first common break (the composition involution of the paper), realised by a reflection of the
vertex set.
-/

open Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

variable {n c : ℕ}

/-- Reflection `x ↦ 2c+1-x` on the window `[c+1-s, c+s]`, on values. -/
def rfv (c s x : ℕ) : ℕ := if c + 1 ≤ x + s ∧ x ≤ c + s then 2 * c + 1 - x else x

/-- The reflection as a map of vertices. -/
def rf (n c s : ℕ) (x : Fin (n + 1)) : Fin (n + 1) := vx n (rfv c s x.val)

lemma rfv_le {s x : ℕ} (hs : c + s ≤ n) (hx : x ≤ n) : rfv c s x ≤ n := by
  unfold rfv; split_ifs <;> omega

lemma rfv_rfv {s x : ℕ} (hs : s ≤ c + 1) : rfv c s (rfv c s x) = x := by
  unfold rfv; split_ifs <;> omega

lemma rf_vx {s x : ℕ} (hx : x ≤ n) : rf n c s (vx n x) = vx n (rfv c s x) := by
  unfold rf; simp [min_eq_left hx]

lemma rf_involutive {s : ℕ} (hs : c + s ≤ n) (hs' : s ≤ c + 1) :
    Function.Involutive (rf n c s) := by
  intro x
  rw [← vx_eq_self x, rf_vx (by omega), rf_vx (rfv_le hs (by omega)), rfv_rfv hs']

lemma map_rf_vx {s a b : ℕ} (ha : a ≤ n) (hb : b ≤ n) :
    Sym2.map (rf n c s) s(vx n a, vx n b) = s(vx n (rfv c s a), vx n (rfv c s b)) := by
  rw [Sym2.map_pair_eq, rf_vx ha, rf_vx hb]

lemma mem_image_involutive {α : Type*} [DecidableEq α] {f : α → α} (hf : Function.Involutive f)
    (F : Finset (Sym2 α)) (e : Sym2 α) : e ∈ F.image (Sym2.map f) ↔ Sym2.map f e ∈ F := by
  constructor
  · rintro h
    obtain ⟨e', he', rfl⟩ := mem_image.1 h
    rwa [Sym2.map_map, show f ∘ f = id from funext hf, Sym2.map_id, id]
  · intro h
    exact mem_image.2 ⟨_, h, by rw [Sym2.map_map, show f ∘ f = id from funext hf, Sym2.map_id, id]⟩

lemma image_image_involutive {α : Type*} [DecidableEq α] {f : α → α} (hf : Function.Involutive f)
    (F : Finset (Sym2 α)) : (F.image (Sym2.map f)).image (Sym2.map f) = F := by
  ext e
  rw [mem_image_involutive hf, mem_image_involutive hf, Sym2.map_map,
    show f ∘ f = id from funext hf, Sym2.map_id, id]

/-- The values of the endpoints of an edge of `PL n p`. -/
lemma adj_vals {p a b : ℕ} (ha : a ≤ n) (hb : b ≤ n) (h : s(vx n a, vx n b) ∈ (PL n p).edgeSet) :
    a + 1 = b ∨ b + 1 = a ∨ a = n ∨ b = n := by
  rw [SimpleGraph.mem_edgeSet, PL_adj_vx ha hb] at h
  omega

/-- A break at distance `j` from the gap on both sides. -/
def brk (n c : ℕ) (F : Finset (Sym2 (Fin (n + 1)))) (j : ℕ) : Prop :=
  (j = c + 1 ∨ pe n (c - j) ∉ F) ∧ pe n (c + j) ∉ F

/-- A common break exists. -/
def HasBrk (n c : ℕ) (F : Finset (Sym2 (Fin (n + 1)))) : Prop :=
  ∃ j, 1 ≤ j ∧ j ≤ c + 1 ∧ brk n c F j

/-- The first common break. -/
def sB (n c : ℕ) (F : Finset (Sym2 (Fin (n + 1)))) : ℕ :=
  if h : HasBrk n c F then Nat.find h else 0

lemma sB_spec {F : Finset (Sym2 (Fin (n + 1)))} (h : HasBrk n c F) :
    1 ≤ sB n c F ∧ sB n c F ≤ c + 1 ∧ brk n c F (sB n c F) ∧
      ∀ j, 1 ≤ j → j < sB n c F → ¬ brk n c F j := by
  unfold sB
  rw [dif_pos h]
  obtain ⟨h1, h2, h3⟩ := Nat.find_spec h
  refine ⟨h1, h2, h3, fun j hj hjs hb => ?_⟩
  exact Nat.find_min h hjs ⟨hj, by omega, hb⟩

lemma sB_eq {F : Finset (Sym2 (Fin (n + 1)))} {s : ℕ} (hs1 : 1 ≤ s) (hs2 : s ≤ c + 1)
    (hb : brk n c F s) (hmin : ∀ j, 1 ≤ j → j < s → ¬ brk n c F j) : sB n c F = s := by
  have h : HasBrk n c F := ⟨s, hs1, hs2, hb⟩
  unfold sB
  rw [dif_pos h, Nat.find_eq_iff]
  refine ⟨⟨hs1, hs2, hb⟩, fun j hj ⟨hj1, _, hjb⟩ => hmin j hj1 hj hjb⟩

/-- Few edges force a common break. -/
lemma hasBrk_of_card {p : ℕ} (hn : 2 * c + 3 ≤ n) (hp : p ≤ c + 1)
    {F : Finset (Sym2 (Fin (n + 1)))} (hl : lf n p ∈ F)
    (hcard : F.card ≤ c + 1) : HasBrk n c F := by
  by_contra hno
  have hno' : ∀ j, 1 ≤ j → j ≤ c + 1 → ¬ brk n c F j := fun j h1 h2 hb => hno ⟨j, h1, h2, hb⟩
  let g : ℕ → Sym2 (Fin (n + 1)) := fun j =>
    if j ≤ c ∧ pe n (c - j) ∈ F then pe n (c - j) else pe n (c + j)
  have hg : ∀ j ∈ Icc 1 (c + 1), g j ∈ F.erase (lf n p) := by
    intro j hj
    rw [mem_Icc] at hj
    have hb := hno' j hj.1 hj.2
    unfold brk at hb
    rw [mem_erase]
    simp only [g]
    split_ifs with h
    · exact ⟨pe_ne_lf (by omega) (by omega), h.2⟩
    · refine ⟨pe_ne_lf (by omega) (by omega), ?_⟩
      by_contra h'
      apply hb
      refine ⟨?_, h'⟩
      by_cases hj' : j = c + 1
      · exact Or.inl hj'
      · exact Or.inr fun h'' => h ⟨by omega, h''⟩
  have hinj : Set.InjOn g (Icc 1 (c + 1) : Finset ℕ) := by
    intro i hi j hj hij
    simp only [coe_Icc, Set.mem_Icc] at hi hj
    simp only [g] at hij
    split_ifs at hij with h1 h2 h2
    · rw [pe_inj (by omega) (by omega)] at hij; omega
    · rw [pe_inj (by omega) (by omega)] at hij; omega
    · rw [pe_inj (by omega) (by omega)] at hij; omega
    · rw [pe_inj (by omega) (by omega)] at hij; omega
  have := card_le_card_of_injOn g (fun j hj => hg j hj) hinj
  rw [Nat.card_Icc, card_erase_of_mem hl] at this
  omega

section Swap

variable {p : ℕ} {F : Finset (Sym2 (Fin (n + 1)))}

lemma mem_image_rf_iff {s a b : ℕ} (hs : c + s ≤ n) (hs' : s ≤ c + 1) (ha : a ≤ n) (hb : b ≤ n) :
    s(vx n a, vx n b) ∈ F.image (Sym2.map (rf n c s)) ↔
      s(vx n (rfv c s a), vx n (rfv c s b)) ∈ F := by
  rw [mem_image_involutive (rf_involutive hs hs'), map_rf_vx ha hb]

lemma not_mem_of_far {a b : ℕ} (hF : F ⊆ (PL n p).edgeFinset) (ha : a ≤ n) (hb : b ≤ n)
    (h1 : a + 1 ≠ b) (h2 : b + 1 ≠ a) (h3 : a ≠ n) (h4 : b ≠ n) : s(vx n a, vx n b) ∉ F := by
  intro h
  have := adj_vals (p := p) ha hb (SimpleGraph.mem_edgeFinset.1 (hF h))
  omega

/-- The reflected edge set lies in the other tree. -/
lemma swap_subset (hn : 2 * c + 3 ≤ n) (hp : p = c ∨ p = c + 1)
    (hF : F ⊆ (PL n p).edgeFinset) (hb : HasBrk n c F) :
    F.image (Sym2.map (rf n c (sB n c F))) ⊆ (PL n (2 * c + 1 - p)).edgeFinset := by
  obtain ⟨hs1, hs2, hbrk, -⟩ := sB_spec hb
  set s := sB n c F
  intro e he
  obtain ⟨e, heF, rfl⟩ := mem_image.1 he
  have hpn : p < n := by omega
  have heE := (mem_edgeSet_PL hpn e).1 (SimpleGraph.mem_edgeFinset.1 (hF heF))
  rw [SimpleGraph.mem_edgeFinset]
  rcases heE with ⟨i, hi, rfl⟩ | rfl
  · have hi1 : i ≠ c + s := fun h => hbrk.2 (h ▸ heF)
    have hi2 : ¬ (s ≤ c ∧ i = c - s) := by
      rintro ⟨h1, h2⟩
      rcases hbrk.1 with h | h
      · omega
      · exact h (h2 ▸ heF)
    rw [pe, map_rf_vx (by omega) (by omega), SimpleGraph.mem_edgeSet,
      PL_adj_vx (rfv_le (by omega) (by omega)) (rfv_le (by omega) (by omega))]
    unfold rfv
    split_ifs <;> omega
  · rw [lf, map_rf_vx (by omega) le_rfl]
    have e1 : rfv c s p = 2 * c + 1 - p := by unfold rfv; split_ifs <;> omega
    have e2 : rfv c s n = n := by unfold rfv; split_ifs <;> omega
    rw [e1, e2]
    exact lf_mem_edgeSet (by omega)

/-- The first common break is preserved by the reflection. -/
lemma sB_swap (hn : 2 * c + 3 ≤ n)
    (hF : F ⊆ (PL n p).edgeFinset) (hb : HasBrk n c F) :
    sB n c (F.image (Sym2.map (rf n c (sB n c F)))) = sB n c F := by
  obtain ⟨hs1, hs2, hbrk, hmin⟩ := sB_spec hb
  set s := sB n c F
  have hs : c + s ≤ n := by omega
  -- the right edge at distance `j`
  have hR : ∀ j, 1 ≤ j → j < s →
      (pe n (c + j) ∈ F.image (Sym2.map (rf n c s)) ↔ pe n (c - j) ∈ F) := by
    intro j hj1 hj2
    rw [pe, mem_image_rf_iff hs hs2 (by omega) (by omega)]
    have e1 : rfv c s (c + j) = c - j + 1 := by unfold rfv; split_ifs <;> omega
    have e2 : rfv c s (c + j + 1) = c - j := by unfold rfv; split_ifs <;> omega
    rw [e1, e2, Sym2.eq_swap]
    rfl
  have hL : ∀ j, 1 ≤ j → j < s →
      (pe n (c - j) ∈ F.image (Sym2.map (rf n c s)) ↔ pe n (c + j) ∈ F) := by
    intro j hj1 hj2
    rw [pe, mem_image_rf_iff hs hs2 (by omega) (by omega)]
    have e1 : rfv c s (c - j) = c + j + 1 := by unfold rfv; split_ifs <;> omega
    have e2 : rfv c s (c - j + 1) = c + j := by unfold rfv; split_ifs <;> omega
    rw [e1, e2, Sym2.eq_swap]
    rfl
  apply sB_eq hs1 hs2
  · refine ⟨?_, ?_⟩
    · by_cases hsc : s = c + 1
      · exact Or.inl hsc
      · right
        rw [pe, mem_image_rf_iff hs hs2 (by omega) (by omega)]
        have e1 : rfv c s (c - s) = c - s := by unfold rfv; split_ifs <;> omega
        have e2 : rfv c s (c - s + 1) = c + s := by unfold rfv; split_ifs <;> omega
        rw [e1, e2]
        exact not_mem_of_far hF (by omega) (by omega) (by omega) (by omega) (by omega) (by omega)
    · rw [pe, mem_image_rf_iff hs hs2 (by omega) (by omega)]
      have e1 : rfv c s (c + s) = c + 1 - s := by unfold rfv; split_ifs <;> omega
      have e2 : rfv c s (c + s + 1) = c + s + 1 := by unfold rfv; split_ifs <;> omega
      rw [e1, e2]
      exact not_mem_of_far hF (by omega) (by omega) (by omega) (by omega) (by omega) (by omega)
  · intro j hj1 hj2 hbj
    apply hmin j hj1 hj2
    unfold brk at hbj ⊢
    rw [hL j hj1 hj2, hR j hj1 hj2] at hbj
    refine ⟨Or.inr ?_, ?_⟩
    · exact hbj.2
    · rcases hbj.1 with h | h
      · omega
      · exact h

lemma map_rf_lf {s : ℕ} (hn : 2 * c + 3 ≤ n) (hp : p = c ∨ p = c + 1) (hs1 : 1 ≤ s)
    (hs2 : s ≤ c + 1) : Sym2.map (rf n c s) (lf n p) = lf n (2 * c + 1 - p) := by
  rw [lf, map_rf_vx (by omega) le_rfl]
  have e1 : rfv c s p = 2 * c + 1 - p := by unfold rfv; split_ifs <;> omega
  have e2 : rfv c s n = n := by unfold rfv; split_ifs <;> omega
  rw [e1, e2, lf]

lemma lf_not_mem {q : ℕ} (hpn : p < n) (hqn : q < n) (hpq : p ≠ q)
    (hF : F ⊆ (PL n p).edgeFinset) : lf n q ∉ F := by
  intro h
  have := (mem_edgeSet_PL hpn _).1 (SimpleGraph.mem_edgeFinset.1 (hF h))
  rcases this with ⟨i, hi, h'⟩ | h'
  · exact pe_ne_lf hi hqn.le h'.symm
  · exact hpq ((lf_inj hqn hpn).1 h').symm

lemma pe_of_mem {e : Sym2 (Fin (n + 1))} (hpn : p < n) (hF : F ⊆ (PL n p).edgeFinset)
    (he : e ∈ F) (hne : e ≠ lf n p) : ∃ i, i + 1 < n ∧ e = pe n i := by
  have := (mem_edgeSet_PL hpn _).1 (SimpleGraph.mem_edgeFinset.1 (hF he))
  rcases this with h | h
  · exact h
  · exact absurd h hne

end Swap

section Reach

variable {V : Type*} [Fintype V]

omit [Fintype V] in
lemma reachable_of_edges_reachable {A B : Set (Sym2 V)}
    (h : ∀ u v, s(u, v) ∈ A → (SimpleGraph.fromEdgeSet B).Reachable u v) {x y : V}
    (hxy : (SimpleGraph.fromEdgeSet A).Reachable x y) :
    (SimpleGraph.fromEdgeSet B).Reachable x y := by
  rw [SimpleGraph.reachable_iff_reflTransGen] at hxy
  induction hxy with
  | refl => rfl
  | tail _ hbc ih =>
    rw [SimpleGraph.fromEdgeSet_adj] at hbc
    exact ih.trans (h _ _ hbc.1)

lemma compSets_eq_of_mutual {A B : Set (Sym2 V)}
    (hAB : ∀ u v, s(u, v) ∈ A → (SimpleGraph.fromEdgeSet B).Reachable u v)
    (hBA : ∀ u v, s(u, v) ∈ B → (SimpleGraph.fromEdgeSet A).Reachable u v) :
    compSets A = compSets B := by
  rw [compSets_eq_image_compOf, compSets_eq_image_compOf]
  congr 1
  funext x
  ext y
  simp only [compOf, mem_filter, mem_univ, true_and]
  exact ⟨reachable_of_edges_reachable hAB, reachable_of_edges_reachable hBA⟩

end Reach

/-- The bijection between small edge sets of `PL n p` and `PL n (2c+1-p)`. -/
def psiMap (n c p : ℕ) (F : Finset (Sym2 (Fin (n + 1)))) : Finset (Sym2 (Fin (n + 1))) :=
  if lf n p ∉ F then F
  else if pe n c ∈ F then insert (lf n (2 * c + 1 - p)) (F.erase (lf n p))
  else F.image (Sym2.map (rf n c (sB n c F)))

lemma psiMap_spec {p : ℕ} {F : Finset (Sym2 (Fin (n + 1)))} (hn : 2 * c + 3 ≤ n)
    (hp : p = c ∨ p = c + 1) (hF : F ⊆ (PL n p).edgeFinset) (hcard : F.card ≤ c + 1) :
    psiMap n c p F ⊆ (PL n (2 * c + 1 - p)).edgeFinset ∧
      compType (psiMap n c p F : Set (Sym2 (Fin (n + 1)))) =
        compType (F : Set (Sym2 (Fin (n + 1)))) ∧
      psiMap n c (2 * c + 1 - p) (psiMap n c p F) = F := by
  have hpn : p < n := by omega
  have hp'n : 2 * c + 1 - p < n := by omega
  have hpp' : p ≠ 2 * c + 1 - p := by omega
  have hpp : 2 * c + 1 - (2 * c + 1 - p) = p := by omega
  have hlf' : lf n (2 * c + 1 - p) ∉ F := lf_not_mem hpn hp'n hpp' hF
  unfold psiMap
  by_cases hl : lf n p ∈ F
  · rw [if_neg (not_not.2 hl)]
    by_cases hg : pe n c ∈ F
    · -- the gap edge is used: move the leaf
      rw [if_pos hg]
      set F' := insert (lf n (2 * c + 1 - p)) (F.erase (lf n p)) with hF'
      have hgF' : pe n c ∈ F' := mem_insert_of_mem (mem_erase.2 ⟨pe_ne_lf (by omega) hpn.le, hg⟩)
      have hlF' : lf n (2 * c + 1 - p) ∈ F' := mem_insert_self _ _
      refine ⟨?_, ?_, ?_⟩
      · intro e he
        rw [hF', mem_insert] at he
        rcases he with rfl | he
        · exact SimpleGraph.mem_edgeFinset.2 (lf_mem_edgeSet hp'n)
        · obtain ⟨hne, he⟩ := mem_erase.1 he
          obtain ⟨i, hi, rfl⟩ := pe_of_mem hpn hF he hne
          exact SimpleGraph.mem_edgeFinset.2 (pe_mem_edgeSet hp'n hi)
      · -- mutual reachability
        have hcc : ∀ (G : Finset (Sym2 (Fin (n + 1)))), pe n c ∈ G →
            (SimpleGraph.fromEdgeSet (G : Set (Sym2 (Fin (n + 1))))).Reachable (vx n p)
              (vx n (2 * c + 1 - p)) := by
          intro G hG
          have := reachable_of_mem (A := (G : Set (Sym2 (Fin (n + 1))))) (u := vx n c)
            (v := vx n (c + 1)) hG
          rcases hp with h | h
          · rw [h, show 2 * c + 1 - c = c + 1 by omega]; exact this
          · rw [h, show 2 * c + 1 - (c + 1) = c by omega]; exact this.symm
        unfold compType
        rw [compSets_eq_of_mutual (A := (F' : Set (Sym2 (Fin (n + 1)))))
          (B := (F : Set (Sym2 (Fin (n + 1))))) ?_ ?_]
        · intro u v huv
          by_cases he : s(u, v) = lf n (2 * c + 1 - p)
          · have hr : (SimpleGraph.fromEdgeSet (F : Set (Sym2 (Fin (n + 1))))).Reachable
                (vx n (2 * c + 1 - p)) (vx n n) :=
              (hcc F hg).symm.trans (reachable_of_mem (A := (F : Set (Sym2 (Fin (n + 1)))))
                (u := vx n p) (v := vx n n) hl)
            rw [lf, Sym2.eq_iff] at he
            rcases he with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
            · exact hr
            · exact hr.symm
          · have : s(u, v) ∈ F := by
              have huv' : s(u, v) ∈ F' := huv
              rw [hF', mem_insert] at huv'
              rcases huv' with h | h
              · exact absurd h he
              · exact (mem_erase.1 h).2
            exact reachable_of_mem this
        · intro u v huv
          by_cases he : s(u, v) = lf n p
          · have hr : (SimpleGraph.fromEdgeSet (F' : Set (Sym2 (Fin (n + 1))))).Reachable
                (vx n p) (vx n n) :=
              (hcc F' hgF').trans (reachable_of_mem (A := (F' : Set (Sym2 (Fin (n + 1)))))
                (u := vx n (2 * c + 1 - p)) (v := vx n n) hlF')
            rw [lf, Sym2.eq_iff] at he
            rcases he with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
            · exact hr
            · exact hr.symm
          · exact reachable_of_mem (A := (F' : Set (Sym2 (Fin (n + 1)))))
              (mem_insert_of_mem (mem_erase.2 ⟨he, huv⟩))
      · rw [if_neg (not_not.2 hlF'), if_pos hgF', hpp, hF', erase_insert, insert_erase hl]
        intro h
        exact hlf' (mem_erase.1 h).2
    · -- the reflection
      rw [if_neg hg]
      have hb := hasBrk_of_card hn (by omega) hl hcard
      obtain ⟨hs1, hs2, -, -⟩ := sB_spec hb
      have hs : c + sB n c F ≤ n := by omega
      refine ⟨swap_subset hn hp hF hb, ?_, ?_⟩
      · rw [coe_image]
        exact compType_map_equiv (rf_involutive hs hs2).toPerm _
      · have hlF' : lf n (2 * c + 1 - p) ∈ F.image (Sym2.map (rf n c (sB n c F))) :=
          mem_image.2 ⟨_, hl, map_rf_lf hn hp hs1 hs2⟩
        have hgF' : pe n c ∉ F.image (Sym2.map (rf n c (sB n c F))) := by
          rw [pe, mem_image_rf_iff hs hs2 (by omega) (by omega)]
          have e1 : rfv c (sB n c F) c = c + 1 := by unfold rfv; split_ifs <;> omega
          have e2 : rfv c (sB n c F) (c + 1) = c := by unfold rfv; split_ifs <;> omega
          rw [e1, e2, Sym2.eq_swap]
          exact hg
        rw [if_neg (not_not.2 hlF'), if_neg hgF', sB_swap hn hF hb,
          image_image_involutive (rf_involutive hs hs2)]
  · rw [if_pos hl]
    refine ⟨?_, rfl, ?_⟩
    · intro e he
      obtain ⟨i, hi, rfl⟩ := pe_of_mem hpn hF he (fun h => hl (h ▸ he))
      exact SimpleGraph.mem_edgeFinset.2 (pe_mem_edgeSet hp'n hi)
    · rw [if_pos hlf']

/-- **One step of the path-leaf family.** Moving the pendant leaf from `c` to `c + 1` does not
change `N_μ` for partitions of rank at most `c + 1`. -/
theorem compCount_PL_step (hn : 2 * c + 3 ≤ n) (μ : Multiset ℕ)
    (hμ : n - c ≤ Multiset.card μ) : compCount (PL n c) μ = compCount (PL n (c + 1)) μ := by
  have hsmall : ∀ q, q < n → ∀ F : Finset (Sym2 (Fin (n + 1))), F ⊆ (PL n q).edgeFinset →
      compType (F : Set (Sym2 (Fin (n + 1)))) = μ → F.card ≤ c + 1 := by
    intro q hq F hF hμF
    have h1 := card_compSets_add_card_of_isTree (PL_isTree hq) hF
    have h2 := card_compType (F : Set (Sym2 (Fin (n + 1))))
    rw [hμF] at h2
    rw [Fintype.card_fin] at h1
    omega
  have e1 : 2 * c + 1 - c = c + 1 := by omega
  have e2 : 2 * c + 1 - (c + 1) = c := by omega
  unfold compCount
  refine card_bij' (fun F _ => psiMap n c c F) (fun F _ => psiMap n c (c + 1) F) ?_ ?_ ?_ ?_
  · intro F hF
    rw [mem_filter, mem_powerset] at hF ⊢
    have := psiMap_spec hn (Or.inl rfl) hF.1 (hsmall c (by omega) F hF.1 hF.2)
    rw [e1] at this
    exact ⟨this.1, this.2.1.trans hF.2⟩
  · intro F hF
    rw [mem_filter, mem_powerset] at hF ⊢
    have := psiMap_spec hn (Or.inr rfl) hF.1 (hsmall (c + 1) (by omega) F hF.1 hF.2)
    rw [e2] at this
    exact ⟨this.1, this.2.1.trans hF.2⟩
  · intro F hF
    rw [mem_filter, mem_powerset] at hF
    have := psiMap_spec hn (Or.inl rfl) hF.1 (hsmall c (by omega) F hF.1 hF.2)
    rw [e1] at this
    exact this.2.2
  · intro F hF
    rw [mem_filter, mem_powerset] at hF
    have := psiMap_spec hn (Or.inr rfl) hF.1 (hsmall (c + 1) (by omega) F hF.1 hF.2)
    rw [e2] at this
    exact this.2.2

end ChromaticReconstruction


==> anc/lean/RequestProject/PhiFormula.lean <==
import RequestProject.Components

/-!
# A general formula for `Φ_G`

`Φ_G = ∑_{A ⊆ E(G)} ∑_{v isolated in (V,A)} (-1)^{|A|} π(∏_{C ∈ Comp(A), C ≠ {v}} p_{|C|})`.
-/

open MvPolynomial Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

lemma killP1_X (r : ℕ) : killP1 (X r) = if r = 1 then 0 else X r := by
  simp [killP1]

@[simp] lemma killP1_X_one : killP1 (X 1) = 0 := by simp [killP1_X]

lemma killP1_X_of_ne {r : ℕ} (h : r ≠ 1) : killP1 (X r) = X r := by simp [killP1_X, h]

/-- Leibniz rule for finite products. -/
lemma pderiv_prod {ι : Type*} (s : Finset ι) (f : ι → MvPolynomial ℕ ℚ) (i : ℕ) :
    pderiv i (∏ x ∈ s, f x) = ∑ x ∈ s, (∏ y ∈ s.erase x, f y) * pderiv i (f x) := by
  induction s using Finset.induction_on with
  | empty => simp
  | insert a s ha ih =>
    rw [prod_insert ha, Derivation.leibniz, ih, sum_insert ha, erase_insert ha]
    simp only [smul_eq_mul]
    rw [mul_sum, add_comm]
    congr 1
    refine sum_congr rfl fun x hx => ?_
    have hxa : x ≠ a := fun h => ha (h ▸ hx)
    rw [erase_insert_of_ne hxa.symm, prod_insert (fun h => ha (mem_of_mem_erase h))]
    ring

variable {V : Type*} [Fintype V]

lemma singleton_mem_compSets_iff (A : Set (Sym2 V)) (v : V) :
    {v} ∈ compSets A ↔ ∀ w, s(v, w) ∈ A → w = v := by
  constructor
  · intro h w hw
    have := mem_compSets_of_reachable h (mem_singleton_self v) (reachable_of_mem hw)
    simpa using this
  · intro h
    have : (univ.filter fun w => (SimpleGraph.fromEdgeSet A).Reachable v w) = {v} := by
      ext w
      simp only [mem_filter, mem_univ, true_and, mem_singleton]
      constructor
      · intro hr
        have := mem_of_reachable_of_closed (B := ({v} : Set V)) (fun u hu w hw => by
          simp only [Set.mem_singleton_iff] at hu ⊢
          subst hu; exact h w hw) rfl hr
        simpa using this
      · rintro rfl; rfl
    rw [← this]
    simp only [compSets, mem_image, mem_univ, true_and]
    exact ⟨v, rfl⟩

/-- The contribution of a pair `(A, v)` to `Φ_G`. -/
def phiTerm (A : Finset (Sym2 V)) (v : V) : MvPolynomial ℕ ℚ :=
  if {v} ∈ compSets (A : Set (Sym2 V)) then
    (-1) ^ A.card * killP1 (∏ D ∈ (compSets (A : Set (Sym2 V))).erase {v}, X D.card)
  else 0

lemma killP1_pderiv_typeMonomial (A : Set (Sym2 V)) :
    killP1 (pderiv 1 (typeMonomial A)) =
      ∑ v, if {v} ∈ compSets A then killP1 (∏ D ∈ (compSets A).erase {v}, X D.card) else 0 := by
  unfold typeMonomial
  rw [pderiv_prod, map_sum]
  simp only [pderiv_X, Pi.single_apply, mul_ite, mul_one, mul_zero]
  simp_rw [apply_ite killP1, map_zero]
  rw [← sum_filter, ← sum_filter]
  symm
  refine sum_bij (fun v _ => {v}) ?_ ?_ ?_ ?_
  · intro v hv
    simp only [mem_filter, mem_univ, true_and] at hv
    simp [hv]
  · intro v _ w _ h
    exact singleton_injective h
  · intro C hC
    simp only [mem_filter] at hC
    obtain ⟨v, rfl⟩ := card_eq_one.1 hC.2
    exact ⟨v, by simp [hC.1], rfl⟩
  · intro v _
    convert rfl

theorem phi_eq_sum_phiTerm (G : SimpleGraph V) :
    phi G = ∑ A ∈ G.edgeFinset.powerset, ∑ v, phiTerm A v := by
  unfold phi chromSymm
  rw [map_sum, map_sum]
  refine sum_congr rfl fun A _ => ?_
  have hc : ((-1 : MvPolynomial ℕ ℚ) ^ A.card) = C ((-1) ^ A.card) := by simp
  rw [hc, pderiv_C_mul, map_mul, killP1_pderiv_typeMonomial, mul_sum]
  refine sum_congr rfl fun v _ => ?_
  unfold phiTerm
  split_ifs <;> simp [killP1]

end ChromaticReconstruction

namespace ChromaticReconstruction

variable {V : Type*} [Fintype V]

omit [Fintype V] in
lemma killP1_prod_eq_zero_of_mem {P : Finset (Finset V)} {u : V} (hu : {u} ∈ P) :
    killP1 (∏ D ∈ P, X D.card) = 0 := by
  rw [← mul_prod_erase P _ hu, map_mul]
  simp

lemma phiTerm_eq_zero_of_isolated {A : Finset (Sym2 V)} {u v : V} (huv : u ≠ v)
    (hu : {u} ∈ compSets (A : Set (Sym2 V))) : phiTerm A v = 0 := by
  unfold phiTerm
  split_ifs with h
  · rw [killP1_prod_eq_zero_of_mem (u := u), mul_zero]
    exact mem_erase.2 ⟨fun h' => huv (singleton_injective h'), hu⟩
  · rfl

end ChromaticReconstruction


==> anc/lean/RequestProject/ProperTree.lean <==
import RequestProject.WeightedIso

/-!
# Proper trees as leaf extensions of their weighted skeletons

A proper tree is isomorphic to the leaf extension of its skeleton in which every skeleton vertex
receives as many leaves as it has leaf neighbours; the skeleton is a tree; and isomorphic weighted
skeletons give isomorphic leaf extensions.
-/

open Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

/-- Isomorphic weighted graphs have isomorphic leaf extensions. -/
def leafExtIso {K K' : Type*} {S : SimpleGraph K} {S' : SimpleGraph K'} {m : K → ℕ}
    {m' : K' → ℕ} (φ : S ≃g S') (hm : ∀ x, m' (φ x) = m x) : leafExt S m ≃g leafExt S' m' where
  toEquiv := Equiv.sumCongr φ.toEquiv (Equiv.sigmaCongr φ.toEquiv fun i => finCongr (hm i).symm)
  map_rel_iff' := by
    intro a b
    rcases a with i | ⟨i, t⟩ <;> rcases b with j | ⟨j, s⟩
    · exact φ.map_rel_iff'
    · show (leafExt S' m').Adj (.inl (φ i)) (.inr ⟨φ j, _⟩) ↔ _
      simp only [leafExt_adj_inl_inr]
      exact φ.injective.eq_iff
    · show (leafExt S' m').Adj (.inr ⟨φ i, _⟩) (.inl (φ j)) ↔ _
      simp only [leafExt_adj_inr_inl]
      exact φ.injective.eq_iff
    · show (leafExt S' m').Adj (.inr _) (.inr _) ↔ _
      simp only [leafExt_adj_inr_inr]

variable {V : Type*} [Fintype V] {T : SimpleGraph V}

/-- The leaf neighbours of a skeleton vertex. -/
def leafNbrs (T : SimpleGraph V) (c : SkelVert T) : Finset V :=
  univ.filter fun u => T.Adj c.1 u ∧ IsLeaf T u

/-- The number of leaves attached to a skeleton vertex. -/
def leafCount (T : SimpleGraph V) (c : SkelVert T) : ℕ := (leafNbrs T c).card

lemma skelWeight_eq_leafCount (c : SkelVert T) : skelWeight T c = leafCount T c + 1 := by
  unfold skelWeight leafCount leafNbrs
  omega

lemma eq_of_adj_leaf {u c c' : V} (hu : IsLeaf T u) (h1 : T.Adj u c) (h2 : T.Adj u c') :
    c = c' := by
  have := neighborFinset_eq_of_degree_one hu h1
  have h2' := (T.mem_neighborFinset u c').2 h2
  rw [this, mem_singleton] at h2'
  exact h2'.symm

lemma not_leaf_of_adj_leaf (hT : IsProperTree T) {u c : V} (hu : IsLeaf T u) (h : T.Adj u c) :
    ¬ IsLeaf T c := fun hc => by
  have := card_le_two_of_adj_leaves hT.1.1 h hu hc
  have := hT.2.1
  omega

lemma exists_adj_of_leaf {u : V} (hu : IsLeaf T u) : ∃ c, T.Adj u c := by
  have : (T.neighborFinset u).Nonempty := by
    rw [← card_pos, SimpleGraph.card_neighborFinset_eq_degree]
    unfold IsLeaf at hu
    omega
  obtain ⟨c, hc⟩ := this
  exact ⟨c, (T.mem_neighborFinset u c).1 hc⟩

/-- The map from the leaf extension of the skeleton to the tree. -/
def properMap (T : SimpleGraph V) : SkelVert T ⊕ (Σ c, Fin (leafCount T c)) → V
  | .inl c => c.1
  | .inr ⟨c, j⟩ => ((leafNbrs T c).equivFin.symm j).1

lemma properMap_inr_mem (c : SkelVert T) (j : Fin (leafCount T c)) :
    properMap T (.inr ⟨c, j⟩) ∈ leafNbrs T c :=
  ((leafNbrs T c).equivFin.symm j).2

lemma properMap_inr_adj (c : SkelVert T) (j : Fin (leafCount T c)) :
    T.Adj c.1 (properMap T (.inr ⟨c, j⟩)) ∧ IsLeaf T (properMap T (.inr ⟨c, j⟩)) := by
  have := properMap_inr_mem c j
  simpa [leafNbrs] using this

lemma properMap_injective : Function.Injective (properMap T) := by
  rintro (c | ⟨c, j⟩) (c' | ⟨c', j'⟩) h
  · exact congrArg Sum.inl (Subtype.ext h)
  · have := (properMap_inr_adj c' j').2
    rw [← h] at this
    exact absurd this c.2
  · have := (properMap_inr_adj c j).2
    rw [h] at this
    exact absurd this c'.2
  · have h1 := properMap_inr_adj c j
    have h2 := properMap_inr_adj c' j'
    rw [h] at h1
    obtain rfl : c = c' := Subtype.ext (eq_of_adj_leaf h1.2 h1.1.symm h2.1.symm)
    have : j = j' := by
      have := (leafNbrs T c).equivFin.symm.injective (Subtype.ext h)
      exact this
    rw [this]

lemma properMap_surjective (hT : IsProperTree T) : Function.Surjective (properMap T) := by
  intro v
  by_cases hv : IsLeaf T v
  · obtain ⟨c, hc⟩ := exists_adj_of_leaf hv
    let C : SkelVert T := ⟨c, not_leaf_of_adj_leaf hT hv hc⟩
    have hmem : v ∈ leafNbrs T C := by simp [leafNbrs, C, hc.symm, hv]
    refine ⟨.inr ⟨C, (leafNbrs T C).equivFin ⟨v, hmem⟩⟩, ?_⟩
    simp [properMap]
  · exact ⟨.inl ⟨v, hv⟩, rfl⟩

lemma properMap_adj (hT : IsProperTree T) (x y : SkelVert T ⊕ (Σ c, Fin (leafCount T c))) :
    T.Adj (properMap T x) (properMap T y) ↔ (leafExt (skeleton T) (leafCount T)).Adj x y := by
  rcases x with c | ⟨c, j⟩ <;> rcases y with c' | ⟨c', j'⟩
  · exact Iff.rfl
  · rw [leafExt_adj_inl_inr]
    have h2 := properMap_inr_adj c' j'
    constructor
    · intro h
      exact Subtype.ext (eq_of_adj_leaf h2.2 h2.1.symm h.symm)
    · rintro rfl
      exact h2.1
  · rw [leafExt_adj_inr_inl]
    have h2 := properMap_inr_adj c j
    constructor
    · intro h
      exact Subtype.ext (eq_of_adj_leaf h2.2 h2.1.symm h)
    · rintro rfl
      exact h2.1.symm
  · simp only [leafExt_adj_inr_inr, iff_false]
    intro h
    exact not_leaf_of_adj_leaf hT (properMap_inr_adj c j).2 h (properMap_inr_adj c' j').2

/-- A proper tree is the leaf extension of its skeleton. -/
def properIso (hT : IsProperTree T) : leafExt (skeleton T) (leafCount T) ≃g T where
  toEquiv := Equiv.ofBijective (properMap T) ⟨properMap_injective, properMap_surjective hT⟩
  map_rel_iff' := properMap_adj hT _ _

lemma leafCount_pos (hT : IsProperTree T) (c : SkelVert T) : 1 ≤ leafCount T c := by
  obtain ⟨u, hu, hl⟩ := hT.2.2 c.1 c.2
  unfold leafCount
  exact card_pos.2 ⟨u, by simp [leafNbrs, hu, hl]⟩

lemma card_skel_add_leafCount (hT : IsProperTree T) :
    Fintype.card (SkelVert T) + ∑ c, leafCount T c = Fintype.card V := by
  rw [← Fintype.card_congr (properIso hT).toEquiv, Fintype.card_sum, Fintype.card_sigma]
  simp

lemma exists_not_leaf (hT : IsProperTree T) : ∃ v, ¬ IsLeaf T v := by
  have : Nonempty V := Fintype.card_pos_iff.1 (by have := hT.2.1; omega)
  obtain ⟨v⟩ := this
  by_cases hv : IsLeaf T v
  · obtain ⟨c, hc⟩ := exists_adj_of_leaf hv
    exact ⟨c, not_leaf_of_adj_leaf hT hv hc⟩
  · exact ⟨v, hv⟩

/-- The skeleton of a proper tree is a tree. -/
lemma skeleton_isTree (hT : IsProperTree T) : (skeleton T).IsTree := by
  refine ⟨?_, hT.1.2.induce _⟩
  obtain ⟨v, hv⟩ := exists_not_leaf hT
  haveI : Nonempty (SkelVert T) := ⟨⟨v, hv⟩⟩
  refine ⟨fun c c' => ?_⟩
  let e := properIso hT
  have hr : (leafExt (skeleton T) (leafCount T)).Reachable (.inl c) (.inl c') := by
    have := (hT.1.1.preconnected c.1 c'.1).map e.symm.toHom
    have h1 : e.symm c.1 = .inl c := e.toEquiv.symm_apply_eq.2 rfl
    have h2 : e.symm c'.1 = .inl c' := e.toEquiv.symm_apply_eq.2 rfl
    simpa [h1, h2] using this
  let f : SkelVert T ⊕ (Σ c, Fin (leafCount T c)) → SkelVert T := fun x =>
    match x with
    | .inl i => i
    | .inr l => l.1
  have := reachable_map f (leafExt (skeleton T) (leafCount T)).edgeSet (skeleton T).edgeSet
    (u := .inl c) (v := .inl c')
    (by
      intro u w huw _
      rw [SimpleGraph.mem_edgeSet] at huw
      rcases u with i | l <;> rcases w with j | l'
      · exact Or.inr huw
      · exact Or.inl (leafExt_adj_inl_inr.1 huw).symm
      · exact Or.inl (leafExt_adj_inr_inl.1 huw)
      · exact absurd huw leafExt_adj_inr_inr)
    (by rw [SimpleGraph.fromEdgeSet_edgeSet]; exact hr)
  rw [SimpleGraph.fromEdgeSet_edgeSet] at this
  exact this

lemma miso_of_multiplicityIsolated (h : MultiplicityIsolated T) :
    MIso (skeleton T) (fun c => leafCount T c + 1) := by
  intro u v huv hw
  apply h u v huv
  rw [skelWeight_eq_leafCount, skelWeight_eq_leafCount]
  exact hw

end ChromaticReconstruction


==> anc/lean/RequestProject/RecoverP.lean <==
import RequestProject.CompStructure

/-!
# Recovering the weight multiset from `Δ P_T` (Lemma `recoverP`)

We work with power-sum monomials indexed by multisets: `mono μ = ∏_{a ∈ μ} p_a`.
For a multiset `W` of weights (all `≥ 2`), `fP W = π(Δ P_W) = ∑_{a ∈ W, a ≥ 3} (a-1) p_{a-1} P_W/p_a`.
We show that `fP W` determines `W` among multisets of the same cardinality.
-/

open MvPolynomial Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

/-- The power-sum monomial `∏_{a ∈ μ} p_a`. -/
def mono (μ : Multiset ℕ) : MvPolynomial ℕ ℚ := monomial (Multiset.toFinsupp μ) 1

lemma coeff_mono (μ ν : Multiset ℕ) :
    coeff (Multiset.toFinsupp ν) (mono μ) = if μ = ν then 1 else 0 := by
  unfold mono
  rw [coeff_monomial]
  simp only [EmbeddingLike.apply_eq_iff_eq]

/-- The monomial obtained from `W` by replacing one copy of `a` by `a - 1`. -/
def lowerAt (W : Multiset ℕ) (a : ℕ) : Multiset ℕ := (a - 1) ::ₘ W.erase a

/-- The distinct weights `≥ 3` of `W`. -/
def bigWeights (W : Multiset ℕ) : Finset ℕ := W.toFinset.filter (3 ≤ ·)

/-- `fP W = π(Δ P_W)`. -/
def fP (W : Multiset ℕ) : MvPolynomial ℕ ℚ :=
  ∑ a ∈ bigWeights W, C (((a - 1) * W.count a : ℕ) : ℚ) * mono (lowerAt W a)

lemma lowerAt_add {W : Multiset ℕ} {a : ℕ} (ha : a ∈ W) :
    lowerAt W a + {a} = W + {a - 1} := by
  unfold lowerAt
  conv_rhs => rw [← Multiset.cons_erase ha]
  rw [Multiset.cons_add, Multiset.cons_add, Multiset.add_comm _ ({a} : Multiset ℕ),
    Multiset.add_comm _ ({a - 1} : Multiset ℕ), Multiset.singleton_add, Multiset.singleton_add]
  exact Multiset.cons_swap _ _ _

lemma lowerAt_inj {W : Multiset ℕ} {a b : ℕ} (ha : a ∈ W) (hb : b ∈ W) (ha1 : 1 ≤ a)
    (hb1 : 1 ≤ b) (h : lowerAt W a = lowerAt W b) : a = b := by
  have e1 := lowerAt_add ha
  have e2 := lowerAt_add hb
  have : W + {a - 1} + {b} = W + {b - 1} + {a} := by
    rw [← e1, ← e2, h, add_assoc, add_assoc, Multiset.add_comm {b}]
  rw [add_assoc, add_assoc] at this
  have h2 := add_left_cancel this
  have hm : a - 1 ∈ ({b - 1} + {a} : Multiset ℕ) := by
    rw [← h2]; simp
  simp only [Multiset.singleton_add, Multiset.mem_cons, Multiset.mem_singleton] at hm
  omega

lemma coeff_fP_lowerAt {W : Multiset ℕ} {a : ℕ} (ha : a ∈ bigWeights W) :
    coeff (Multiset.toFinsupp (lowerAt W a)) (fP W) = (((a - 1) * W.count a : ℕ) : ℚ) := by
  unfold fP
  rw [coeff_sum, sum_eq_single a]
  · rw [coeff_C_mul, coeff_mono, if_pos rfl, mul_one]
  · intro b hb hba
    rw [coeff_C_mul, coeff_mono, if_neg, mul_zero]
    intro h
    simp only [bigWeights, mem_filter, Multiset.mem_toFinset] at ha hb
    exact hba (lowerAt_inj hb.1 ha.1 (by omega) (by omega) h)
  · intro h; exact absurd ha h

lemma coeff_fP_eq_zero {W : Multiset ℕ} {ν : Multiset ℕ}
    (h : ∀ a ∈ bigWeights W, lowerAt W a ≠ ν) :
    coeff (Multiset.toFinsupp ν) (fP W) = 0 := by
  unfold fP
  rw [coeff_sum]
  apply sum_eq_zero
  intro a ha
  rw [coeff_C_mul, coeff_mono, if_neg (h a ha), mul_zero]

lemma coeff_lowerAt_pos {W : Multiset ℕ} {a : ℕ} (ha : a ∈ bigWeights W) :
    (((a - 1) * W.count a : ℕ) : ℚ) ≠ 0 := by
  simp only [bigWeights, mem_filter, Multiset.mem_toFinset] at ha
  have : 0 < W.count a := Multiset.count_pos.2 ha.1
  have : 0 < (a - 1) * W.count a := Nat.mul_pos (by omega) this
  exact_mod_cast this.ne'

/-- If `fP W = fP W'`, every big weight of `W` has a partner in `W'`. -/
lemma exists_partner {W W' : Multiset ℕ} (h : fP W = fP W') {a : ℕ} (ha : a ∈ bigWeights W) :
    ∃ a' ∈ bigWeights W', lowerAt W a = lowerAt W' a' ∧
      (a - 1) * W.count a = (a' - 1) * W'.count a' := by
  have hc := coeff_fP_lowerAt ha
  rw [h] at hc
  by_contra hne
  push_neg at hne
  have : coeff (Multiset.toFinsupp (lowerAt W a)) (fP W') = 0 := by
    apply coeff_fP_eq_zero
    intro a' ha' heq
    have hc' := coeff_fP_lowerAt ha'
    rw [heq] at hc'
    rw [hc] at hc'
    exact hne a' ha' heq.symm (by exact_mod_cast hc')
  rw [this] at hc
  exact coeff_lowerAt_pos ha hc.symm

/-- Power sums of a multiset of naturals, in `ℤ`. -/
def psum (j : ℕ) (μ : Multiset ℕ) : ℤ := (μ.map fun x : ℕ => ((x : ℤ) ^ j)).sum

lemma psum_add (j : ℕ) (μ ν : Multiset ℕ) : psum j (μ + ν) = psum j μ + psum j ν := by
  simp [psum]

lemma psum_singleton (j a : ℕ) : psum j {a} = (a : ℤ) ^ j := by simp [psum]

/-- The power-sum relation between partners. -/
lemma psum_partner {W W' : Multiset ℕ} {a a' : ℕ} (ha : a ∈ W) (ha' : a' ∈ W') (h1 : 1 ≤ a)
    (h1' : 1 ≤ a') (h : lowerAt W a = lowerAt W' a') (j : ℕ) :
    psum j W - psum j W' = ((a' : ℤ) - 1) ^ j + (a : ℤ) ^ j - ((a : ℤ) - 1) ^ j - (a' : ℤ) ^ j := by
  have e : W + {a - 1} + {a'} = W' + {a' - 1} + {a} := by
    rw [← lowerAt_add ha, ← lowerAt_add ha', h, add_assoc, add_assoc, Multiset.add_comm {a}]
  have := congrArg (psum j) e
  simp only [psum_add, psum_singleton] at this
  push_cast [Nat.cast_sub h1, Nat.cast_sub h1'] at this
  linarith

lemma bigWeights_subsingleton {W W' : Multiset ℕ} (hne : W ≠ W') (h : fP W = fP W') : ∀ a ∈ bigWeights W, ∀ b ∈ bigWeights W, a = b := by
  have hW' : ∀ x ∈ bigWeights W, x ∈ W ∧ 3 ≤ x := by
    intro x hx; simpa [bigWeights] using hx
  have key : ∀ a ∈ bigWeights W, ∃ a' : ℕ, 1 ≤ a' ∧ a ≠ a' ∧ ∀ j,
      psum j W - psum j W' =
        ((a' : ℤ) - 1) ^ j + (a : ℤ) ^ j - ((a : ℤ) - 1) ^ j - (a' : ℤ) ^ j := by
    intro a ha
    obtain ⟨a', ha', hl, _⟩ := exists_partner h ha
    have ha'' : a' ∈ W' ∧ 3 ≤ a' := by simpa [bigWeights] using ha'
    refine ⟨a', by omega, ?_, psum_partner (hW' a ha).1 ha''.1 (by linarith [(hW' a ha).2])
      (by omega) hl⟩
    rintro rfl
    apply hne
    have e1 := lowerAt_add (hW' a ha).1
    have e2 := lowerAt_add ha''.1
    rw [hl, e2] at e1
    exact (add_right_cancel e1).symm
  intro a ha b hb
  obtain ⟨a', h1a, hna, hpa⟩ := key a ha
  obtain ⟨b', h1b, hnb, hpb⟩ := key b hb
  have e2 := (hpa 2).symm.trans (hpb 2)
  have e3 := (hpa 3).symm.trans (hpb 3)
  have hA : (a : ℤ) - a' ≠ 0 := sub_ne_zero.2 (by exact_mod_cast hna)
  have e2' : (a : ℤ) - a' = b - b' := by nlinarith
  have e3' : ((a : ℤ) - a') * (a + a' - 1) = ((b : ℤ) - b') * (b + b' - 1) := by nlinarith
  rw [← e2'] at e3'
  have := mul_left_cancel₀ hA e3'
  have : (a : ℤ) = b := by linarith
  exact_mod_cast this

lemma eq_two_of_not_big {W : Multiset ℕ} (hW : ∀ x ∈ W, 2 ≤ x) {x : ℕ} (hx : x ∈ W)
    (hnb : x ∉ bigWeights W) : x = 2 := by
  simp only [bigWeights, mem_filter, Multiset.mem_toFinset, not_and, not_le] at hnb
  have := hW x hx
  have := hnb hx
  omega

lemma eq_replicate_two {W : Multiset ℕ} (hW : ∀ x ∈ W, 2 ≤ x) (hb : bigWeights W = ∅) :
    W = Multiset.replicate (Multiset.card W) 2 := by
  rw [Multiset.eq_replicate]
  exact ⟨rfl, fun x hx => eq_two_of_not_big hW hx (by simp [hb])⟩

lemma psum_one_of_two_big {W : Multiset ℕ} (hW : ∀ x ∈ W, 2 ≤ x) {a : ℕ}
    (hb : bigWeights W = {a}) :
    psum 1 W = 2 * ((Multiset.card W : ℤ) - W.count a) + a * W.count a := by
  have hsplit := Multiset.filter_add_not (fun x => x = a) W
  rw [Multiset.filter_eq'] at hsplit
  have hrest : Multiset.filter (fun x => ¬ x = a) W =
      Multiset.replicate (Multiset.card W - W.count a) 2 := by
    rw [Multiset.eq_replicate]
    constructor
    · have := congrArg Multiset.card hsplit
      simp only [Multiset.card_add, Multiset.card_replicate] at this
      omega
    · intro x hx
      rw [Multiset.mem_filter] at hx
      exact eq_two_of_not_big hW hx.1 (by rw [hb]; simpa using hx.2)
  rw [hrest] at hsplit
  conv_lhs => rw [← hsplit]
  simp only [psum, Multiset.map_add, Multiset.map_replicate, Multiset.sum_add,
    Multiset.sum_replicate, pow_one, nsmul_eq_mul]
  have : W.count a ≤ Multiset.card W := Multiset.count_le_card a W
  push_cast [Nat.cast_sub this]
  ring

/-- **Lemma recoverP.** `fP W` determines `W` among multisets of weights `≥ 2` of the same
cardinality. -/
theorem fP_injective {W W' : Multiset ℕ} (hW : ∀ x ∈ W, 2 ≤ x) (hW' : ∀ x ∈ W', 2 ≤ x)
    (hcard : Multiset.card W = Multiset.card W') (h : fP W = fP W') : W = W' := by
  by_cases hb : bigWeights W = ∅
  · have hb' : bigWeights W' = ∅ := by
      rw [eq_empty_iff_forall_notMem]
      intro a' ha'
      obtain ⟨a, ha, _⟩ := exists_partner h.symm ha'
      simp [hb] at ha
    rw [eq_replicate_two hW hb, eq_replicate_two hW' hb', hcard]
  by_contra hne
  obtain ⟨a, ha⟩ := nonempty_iff_ne_empty.2 hb
  have hsub := bigWeights_subsingleton hne h
  have hbA : bigWeights W = {a} := by
    ext x; simp only [mem_singleton]
    exact ⟨fun hx => hsub x hx a ha, fun hx => hx ▸ ha⟩
  obtain ⟨a', ha', hl, hc⟩ := exists_partner h ha
  have hsub' := bigWeights_subsingleton (Ne.symm hne) h.symm
  have hbA' : bigWeights W' = {a'} := by
    ext x; simp only [mem_singleton]
    exact ⟨fun hx => hsub' x hx a' ha', fun hx => hx ▸ ha'⟩
  have haW : a ∈ W ∧ 3 ≤ a := by simpa [bigWeights] using ha
  have haW' : a' ∈ W' ∧ 3 ≤ a' := by simpa [bigWeights] using ha'
  have hp := psum_partner haW.1 haW'.1 (by omega) (by omega) hl 1
  rw [psum_one_of_two_big hW hbA, psum_one_of_two_big hW' hbA', hcard] at hp
  have hc' : ((a : ℤ) - 1) * W.count a = ((a' : ℤ) - 1) * W'.count a' := by
    have := congrArg (fun n : ℕ => (n : ℤ)) hc
    push_cast [Nat.cast_sub (by omega : 1 ≤ a), Nat.cast_sub (by omega : 1 ≤ a')] at this
    linarith
  have hcnt : (W.count a : ℤ) = W'.count a' := by nlinarith
  have hpos : (0 : ℤ) < W.count a := by exact_mod_cast Multiset.count_pos.2 haW.1
  have haa : (a : ℤ) = a' := by
    rw [hcnt] at hc'
    have : (0 : ℤ) < W'.count a' := hcnt ▸ hpos
    nlinarith
  have haa' : a = a' := by exact_mod_cast haa
  subst haa'
  apply hne
  have e1 := lowerAt_add haW.1
  have e2 := lowerAt_add haW'.1
  rw [hl, e2] at e1
  exact (add_right_cancel e1).symm

end ChromaticReconstruction


==> anc/lean/RequestProject/Recovery.lean <==
import RequestProject.LeafExtMaster
import RequestProject.Theta
import RequestProject.Forest

/-!
# Recovery of the weight multiset and edge types from `Φ`

For a tree `S` with `m i ≥ 1` leaves attached at each vertex `i` (weights `w i = m i + 1`), the
invariant `Φ` of the leaf extension determines the number `k` of skeleton vertices, the
multiset of weights `W`, and the multiset of edge types `{w u, w v}` (Lemma "recovery").
-/

open MvPolynomial Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

section General

variable {V : Type*} [Fintype V]

lemma compOf_empty (v : V) : compOf (∅ : Set (Sym2 V)) v = {v} := by
  ext w
  simp only [compOf, mem_filter, mem_univ, true_and, mem_singleton]
  constructor
  · intro h
    have := mem_of_reachable_of_closed (B := ({v} : Set V)) (by simp) rfl h
    simpa using this
  · rintro rfl; rfl

lemma compSets_empty :
    compSets (∅ : Set (Sym2 V)) = univ.image fun v : V => ({v} : Finset V) := by
  rw [compSets_eq_image_compOf]
  congr 1
  funext v
  exact compOf_empty v

lemma compSets_edgeSet_of_connected {G : SimpleGraph V} (hG : G.Connected) :
    compSets G.edgeSet = {univ} := by
  obtain ⟨v⟩ := hG.nonempty
  rw [compSets_eq_image_compOf]
  have : ∀ x, compOf G.edgeSet x = univ := by
    intro x
    ext y
    simp only [compOf, mem_filter, mem_univ, true_and, iff_true, SimpleGraph.fromEdgeSet_edgeSet]
    exact hG.preconnected x y
  rw [show compOf G.edgeSet = fun _ => univ from funext this]
  exact image_const ⟨v, mem_univ v⟩ univ

end General

lemma killP1_mono (μ : Multiset ℕ) : killP1 (mono μ) = if 1 ∈ μ then 0 else mono μ := by
  unfold mono
  rw [← prod_X_multiset, map_multiset_prod, Multiset.map_map]
  split_ifs with h
  · apply Multiset.prod_eq_zero
    exact Multiset.mem_map.2 ⟨1, h, by simp⟩
  · congr 1
    apply Multiset.map_congr rfl
    intro r hr
    simp only [Function.comp_apply]
    exact killP1_X_of_ne (fun h' => h (h' ▸ hr))

lemma prod_X_eq_mono {ι : Type*} (s : Finset ι) (f : ι → ℕ) :
    ∏ j ∈ s, (X (f j) : MvPolynomial ℕ ℚ) = mono (s.val.map f) := by
  unfold mono
  rw [← prod_X_multiset, Multiset.map_map]
  rfl

lemma isHomogeneous_killP1_prod_X {ι : Type*} (P : Finset ι) (f : ι → ℕ) :
    (killP1 (∏ C ∈ P, (X (f C) : MvPolynomial ℕ ℚ))).IsHomogeneous P.card := by
  rw [map_prod]
  have := IsHomogeneous.prod P (fun C => killP1 (X (f C))) (fun _ => 1) (fun C _ => by
    show (killP1 (X (f C))).IsHomogeneous 1
    rw [killP1_X]
    split_ifs
    · exact isHomogeneous_zero _ _ _
    · exact isHomogeneous_X _ _)
  simpa using this

variable {K : Type*} [Fintype K]

omit [Fintype K] in
/-- The identity `∑_{i ∈ s} (w_i - 1) π(p_{w_i - 1} ∏_{j ≠ i} p_{w_j}) = π(Δ P)` for the weights
`w_j = m_j + 1` on an index set `s`. -/
lemma sum_killP1_eq_fP (s : Finset K) (m : K → ℕ) (hm : ∀ i ∈ s, 1 ≤ m i) :
    ∑ i ∈ s, (m i : MvPolynomial ℕ ℚ) *
        killP1 (∏ j ∈ s, X ((m j + 1) - if i = j then 1 else 0)) =
      fP (s.val.map fun j => m j + 1) := by
  set W := s.val.map fun j => m j + 1 with hW
  have hW2 : ∀ x ∈ W, 2 ≤ x := by
    intro x hx
    obtain ⟨j, hj, rfl⟩ := Multiset.mem_map.1 hx
    have := hm j hj
    omega
  have hterm : ∀ i ∈ s, (m i : MvPolynomial ℕ ℚ) *
      killP1 (∏ j ∈ s, X ((m j + 1) - if i = j then 1 else 0)) =
      (fun a => if 3 ≤ a then ((a - 1 : ℕ) : MvPolynomial ℕ ℚ) * mono (lowerAt W a) else 0)
        (m i + 1) := by
    intro i hi
    have hprod : ∏ j ∈ s, (X ((m j + 1) - if i = j then 1 else 0) : MvPolynomial ℕ ℚ) =
        mono (lowerAt W (m i + 1)) := by
      rw [← mul_prod_erase s _ hi, if_pos rfl,
        prod_congr rfl (fun j hj => by rw [if_neg (ne_of_mem_erase hj).symm, Nat.sub_zero]),
        prod_X_eq_mono, X_mul_mono]
      unfold lowerAt
      rw [hW, erase_val, Multiset.map_erase_of_mem _ _ hi]
    rw [hprod, killP1_mono]
    have hmi := hm i hi
    by_cases h1 : m i = 1
    · rw [if_pos (by unfold lowerAt; simp [h1])]
      simp [h1]
    · rw [if_neg]
      · show _ = if 3 ≤ m i + 1 then _ else _
        rw [if_pos (by omega)]
        simp
      · unfold lowerAt
        rw [Multiset.mem_cons, not_or]
        refine ⟨by omega, fun h => ?_⟩
        have := hW2 1 (Multiset.mem_of_mem_erase h)
        omega
  rw [sum_congr rfl hterm, Finset.sum_comp
    (fun a => if 3 ≤ a then ((a - 1 : ℕ) : MvPolynomial ℕ ℚ) * mono (lowerAt W a) else 0)
    (fun j => m j + 1)]
  unfold fP bigWeights
  rw [sum_filter, hW, Multiset.toFinset_map, val_toFinset]
  refine sum_congr rfl fun b _ => ?_
  have hc : #{a ∈ s | m a + 1 = b} = Multiset.count b (s.val.map fun j => m j + 1) := by
    rw [Multiset.count_map, card_def, filter_val]
    congr 1
    exact Multiset.filter_congr fun x _ => eq_comm
  rw [hc]
  split_ifs
  · rw [nsmul_eq_mul, ← hW]
    simp only [Nat.cast_mul, map_mul, map_natCast]
    ring
  · simp

/-- The contribution of the edge subset `F` to `Φ` of the leaf extension, summed over the
distinguished leaf. -/
def masterTerm (m : K → ℕ) (F : Finset (Sym2 K)) : MvPolynomial ℕ ℚ :=
  ∑ i, (m i : MvPolynomial ℕ ℚ) * killP1 (∏ C ∈ compSets (F : Set (Sym2 K)),
    X ((∑ j ∈ C, (m j + 1)) - if i ∈ C then 1 else 0))

variable (S : SimpleGraph K) (m : K → ℕ)

lemma phi_leafExt_eq_sum_masterTerm (hm : ∀ i, 1 ≤ m i) :
    phi (leafExt S m) = ∑ F ∈ S.edgeFinset.powerset,
      (-1) ^ ((∑ i, m i) - 1 + F.card) * masterTerm m F := by
  rw [phi_leafExt (S := S) hm, sum_comm]
  refine sum_congr rfl fun F _ => ?_
  unfold masterTerm
  rw [mul_sum, Fintype.sum_sigma]
  refine sum_congr rfl fun i _ => ?_
  dsimp only
  rw [sum_const, card_univ, Fintype.card_fin, nsmul_eq_mul]
  ring

lemma masterTerm_isHomogeneous (F : Finset (Sym2 K)) :
    (masterTerm m F).IsHomogeneous (compSets (F : Set (Sym2 K))).card := by
  unfold masterTerm
  apply IsHomogeneous.sum
  intro i _
  have := (isHomogeneous_C ℕ ((m i : ℕ) : ℚ)).mul (isHomogeneous_killP1_prod_X
    (compSets (F : Set (Sym2 K))) (fun C => (∑ j ∈ C, (m j + 1)) - if i ∈ C then 1 else 0))
  rw [zero_add, map_natCast] at this
  exact this

lemma homogeneousComponent_phi_leafExt (hm : ∀ i, 1 ≤ m i) (j : ℕ) :
    homogeneousComponent j (phi (leafExt S m)) =
      ∑ F ∈ S.edgeFinset.powerset.filter
          (fun F : Finset (Sym2 K) => (compSets (F : Set (Sym2 K))).card = j),
        (-1) ^ ((∑ i, m i) - 1 + F.card) * masterTerm m F := by
  rw [phi_leafExt_eq_sum_masterTerm S m hm, map_sum, sum_filter]
  refine sum_congr rfl fun F _ => ?_
  have hmem : ((-1) ^ ((∑ i, m i) - 1 + F.card) * masterTerm m F : MvPolynomial ℕ ℚ) ∈
      homogeneousSubmodule ℕ ℚ (compSets (F : Set (Sym2 K))).card := by
    have := (isHomogeneous_C ℕ ((-1 : ℚ) ^ ((∑ i, m i) - 1 + F.card))).mul
      (masterTerm_isHomogeneous m F)
    rw [zero_add, map_pow, map_neg, map_one] at this
    exact this
  rw [homogeneousComponent_of_mem hmem]
  by_cases h : (compSets (F : Set (Sym2 K))).card = j
  · rw [if_pos h.symm, if_pos h]
  · rw [if_neg (Ne.symm h), if_neg h]

/-- The weight multiset `W = {w_i}` with `w_i = m_i + 1`. -/
def weightMS (m : K → ℕ) : Multiset ℕ := univ.val.map fun i => m i + 1

/-- The multiset of edge types `{w_u, w_v}` over the edges of `S`. -/
def edgeTypes (S : SimpleGraph K) (w : K → ℕ) : Multiset (Sym2 ℕ) :=
  S.edgeFinset.val.map (Sym2.map w)

lemma masterTerm_univ (hS : S.Connected) (hn : Fintype.card K + ∑ i, m i ≠ 2) :
    masterTerm m S.edgeFinset =
      ((∑ i, m i : ℕ) : MvPolynomial ℕ ℚ) * X (Fintype.card K + ∑ i, m i - 1) := by
  unfold masterTerm
  rw [SimpleGraph.coe_edgeFinset, compSets_edgeSet_of_connected hS]
  simp only [prod_singleton, mem_univ, if_true]
  have hsum : ∑ j, (m j + 1) = Fintype.card K + ∑ i, m i := by
    rw [sum_add_distrib, sum_const, card_univ, smul_eq_mul, mul_one, add_comm]
  rw [hsum, killP1_X_of_ne (by omega), ← sum_mul, Nat.cast_sum]

lemma masterTerm_empty (hm : ∀ i, 1 ≤ m i) : masterTerm m ∅ = fP (weightMS m) := by
  unfold masterTerm weightMS
  rw [coe_empty, compSets_empty, ← sum_killP1_eq_fP univ m (fun i _ => hm i)]
  refine sum_congr rfl fun i _ => ?_
  rw [prod_image (fun a _ b _ h => singleton_injective h)]
  simp only [sum_singleton, mem_singleton]

lemma masterTerm_edge (hm : ∀ i, 1 ≤ m i) {e : Sym2 K} (he : e ∈ S.edgeFinset) :
    masterTerm m {e} = theta (weightMS m) (e.map fun i => m i + 1) := by
  induction e using Sym2.ind with
  | _ u v =>
  have huv : u ≠ v := S.ne_of_adj (by simpa using he)
  set T : Finset K := univ \ {u, v} with hT
  have hnot : ({u, v} : Finset K) ∉ T.image fun w => ({w} : Finset K) := by
    intro h
    obtain ⟨w, _, hwe⟩ := mem_image.1 h
    have h1 : u ∈ ({w} : Finset K) := hwe ▸ mem_insert_self u {v}
    have h2 : v ∈ ({w} : Finset K) := hwe ▸ mem_insert_of_mem (mem_singleton_self v)
    simp only [mem_singleton] at h1 h2
    exact huv (h1.trans h2.symm)
  have huT : u ∉ T := by simp [hT]
  have hvT : v ∉ T := by simp [hT]
  have hTm : ∀ i ∈ T, 1 ≤ m i := fun i _ => hm i
  have hW : weightMS m = (m u + 1) ::ₘ (m v + 1) ::ₘ T.val.map fun j => m j + 1 := by
    have : (univ : Finset K) = insert u (insert v T) := by
      ext x; by_cases hx : x = u <;> by_cases hx' : x = v <;> simp [hT, hx, hx']
    unfold weightMS
    rw [this, insert_val_of_notMem (by simp [huv, huT]), insert_val_of_notMem hvT]
    simp
  have hWT : weightMS m - {m u + 1, m v + 1} = T.val.map fun j => m j + 1 := by
    rw [hW, show ∀ (a b : ℕ) (M : Multiset ℕ), a ::ₘ b ::ₘ M = {a, b} + M by
      intro a b M; simp [Multiset.insert_eq_cons], add_tsub_cancel_left]
  have hbig : ∀ x ∈ T.val.map (fun j => m j + 1), 2 ≤ x := by
    intro x hx
    obtain ⟨j, _, rfl⟩ := Multiset.mem_map.1 hx
    have := hm j; omega
  have hmono : killP1 (mono (T.val.map fun j => m j + 1)) = mono (T.val.map fun j => m j + 1) := by
    rw [killP1_mono, if_neg]
    intro h; have := hbig 1 h; omega
  unfold masterTerm
  rw [coe_singleton, compSets_pair, ← hT]
  simp only [prod_insert hnot, prod_image (fun a _ b _ h => singleton_injective h),
    sum_singleton, mem_singleton, sum_pair huv]
  rw [← sum_sdiff (subset_univ ({u, v} : Finset K)), sum_pair huv, ← hT]
  have hpart1 : ∑ i ∈ T, (m i : MvPolynomial ℕ ℚ) * killP1 (X (m u + 1 + (m v + 1) -
      if i ∈ ({u, v} : Finset K) then 1 else 0) *
        ∏ x ∈ T, X (m x + 1 - if i = x then 1 else 0)) =
      X (m u + 1 + (m v + 1)) * fP (T.val.map fun j => m j + 1) := by
    rw [← sum_killP1_eq_fP T m hTm, mul_sum]
    refine sum_congr rfl fun i hi => ?_
    have hi' : i ∉ ({u, v} : Finset K) := by simpa [hT] using hi
    rw [if_neg hi', Nat.sub_zero, map_mul, killP1_X_of_ne (by omega)]
    ring
  have hrest : ∀ i ∈ ({u, v} : Finset K), ∏ x ∈ T, (X (m x + 1 - if i = x then 1 else 0) :
      MvPolynomial ℕ ℚ) = mono (T.val.map fun j => m j + 1) := by
    intro i hi
    rw [← prod_X_eq_mono]
    refine prod_congr rfl fun x hx => ?_
    have : i ≠ x := fun h => by
      subst h
      simp only [mem_insert, mem_singleton] at hi
      rcases hi with rfl | rfl
      · exact huT hx
      · exact hvT hx
    rw [if_neg this, Nat.sub_zero]
  rw [hpart1, hrest u (by simp), hrest v (by simp), if_pos (by simp), if_pos (by simp),
    map_mul, killP1_X_of_ne (by have := hm u; have := hm v; omega), hmono]
  rw [Sym2.map_pair_eq, theta_mk]
  unfold thetaAB
  rw [hWT, ← X_mul_mono]
  have hc : ((m u + 1 + (m v + 1) - 2 : ℕ) : ℚ) = (m u : ℚ) + m v := by
    rw [show m u + 1 + (m v + 1) - 2 = m u + m v by omega]; push_cast; ring
  rw [hc, show m u + 1 + (m v + 1) - 1 = m u + 1 + (m v + 1) - 1 from rfl]
  simp only [map_add, map_natCast]
  ring

end ChromaticReconstruction


==> anc/lean/RequestProject/RecoveryThm.lean <==
import RequestProject.Recovery

/-!
# Lemma "recovery"

`Φ` of a leaf extension of a tree determines the number of skeleton vertices, the weight
multiset and the multiset of edge types.
-/

open MvPolynomial Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

variable {K : Type*} [Fintype K] (S : SimpleGraph K) (m : K → ℕ)

lemma layer_tree (hS : S.IsTree) (hm : ∀ i, 1 ≤ m i) (j : ℕ) :
    homogeneousComponent j (phi (leafExt S m)) =
      ∑ F ∈ S.edgeFinset.powerset.filter
          (fun F : Finset (Sym2 K) => Fintype.card K = j + F.card),
        (-1) ^ ((∑ i, m i) - 1 + F.card) * masterTerm m F := by
  rw [homogeneousComponent_phi_leafExt S m hm]
  apply sum_congr _ (fun _ _ => rfl)
  ext F
  simp only [mem_filter, mem_powerset]
  constructor
  · rintro ⟨hF, h⟩
    refine ⟨hF, ?_⟩
    rw [← card_compSets_add_card_of_isTree hS hF, h]
  · rintro ⟨hF, h⟩
    refine ⟨hF, ?_⟩
    have := card_compSets_add_card_of_isTree hS hF
    omega

lemma layer_one (hS : S.IsTree) (hm : ∀ i, 1 ≤ m i) (hn : 3 ≤ Fintype.card K + ∑ i, m i) :
    homogeneousComponent 1 (phi (leafExt S m)) =
      C ((-1 : ℚ) ^ (Fintype.card K + ∑ i, m i) * (∑ i, m i : ℕ)) *
        X (Fintype.card K + ∑ i, m i - 1) := by
  rw [layer_tree S m hS hm]
  have hE := hS.card_edgeFinset
  have hfilt : S.edgeFinset.powerset.filter
      (fun F : Finset (Sym2 K) => Fintype.card K = 1 + F.card) = {S.edgeFinset} := by
    ext F
    simp only [mem_filter, mem_powerset, mem_singleton]
    constructor
    · rintro ⟨hF, h⟩
      exact eq_of_subset_of_card_le hF (by omega)
    · rintro rfl
      exact ⟨subset_refl _, by omega⟩
  have hN : 1 ≤ ∑ i, m i := by
    obtain ⟨v⟩ := hS.1.nonempty
    exact le_trans (hm v) (single_le_sum (fun i _ => Nat.zero_le _) (mem_univ v))
  rw [hfilt, sum_singleton, masterTerm_univ S m hS.1 (by omega)]
  have hpow : ((-1 : MvPolynomial ℕ ℚ)) ^ ((∑ i, m i) - 1 + S.edgeFinset.card) =
      C ((-1 : ℚ) ^ (Fintype.card K + ∑ i, m i)) := by
    rw [map_pow, map_neg, map_one]
    have : (∑ i, m i) - 1 + S.edgeFinset.card + 2 = Fintype.card K + ∑ i, m i := by omega
    rw [← this, pow_add (-1 : MvPolynomial ℕ ℚ) (∑ i, m i - 1 + S.edgeFinset.card) 2, neg_one_sq, mul_one]
  rw [hpow, map_mul, map_natCast]
  ring

lemma layer_card (hS : S.IsTree) (hm : ∀ i, 1 ≤ m i) :
    homogeneousComponent (Fintype.card K) (phi (leafExt S m)) =
      (-1) ^ ((∑ i, m i) - 1) * fP (weightMS m) := by
  rw [layer_tree S m hS hm]
  have hfilt : S.edgeFinset.powerset.filter
      (fun F : Finset (Sym2 K) => Fintype.card K = Fintype.card K + F.card) = {∅} := by
    ext F
    simp only [mem_filter, mem_powerset, mem_singleton]
    constructor
    · rintro ⟨-, h⟩
      exact card_eq_zero.1 (by omega)
    · rintro rfl
      exact ⟨empty_subset _, by simp⟩
  rw [hfilt, sum_singleton, masterTerm_empty m hm, card_empty, add_zero]

lemma layer_edges (hS : S.IsTree) (hm : ∀ i, 1 ≤ m i) (hk : 2 ≤ Fintype.card K) :
    homogeneousComponent (Fintype.card K - 1) (phi (leafExt S m)) =
      (-1) ^ ((∑ i, m i) - 1 + 1) *
        ((edgeTypes S (fun i => m i + 1)).map (theta (weightMS m))).sum := by
  rw [layer_tree S m hS hm]
  have hfilt : S.edgeFinset.powerset.filter
      (fun F : Finset (Sym2 K) => Fintype.card K = Fintype.card K - 1 + F.card) =
        S.edgeFinset.powersetCard 1 := by
    ext F
    simp only [mem_filter, mem_powerset, mem_powersetCard]
    constructor
    · rintro ⟨hF, h⟩; exact ⟨hF, by omega⟩
    · rintro ⟨hF, h⟩; exact ⟨hF, by omega⟩
  rw [hfilt, powersetCard_one, sum_map]
  unfold edgeTypes
  rw [Multiset.map_map, ← sum_eq_multiset_sum, mul_sum]
  refine sum_congr rfl fun e he => ?_
  simp only [Function.Embedding.coeFn_mk, card_singleton, Function.comp_apply]
  rw [masterTerm_edge S m hm he]

lemma pairMS_le_weightMS {e : Sym2 K} (he : e ∈ S.edgeFinset) :
    pairMS (e.map fun i => m i + 1) ≤ weightMS m := by
  induction e using Sym2.ind with
  | _ u v =>
  have huv : u ≠ v := S.ne_of_adj (by simpa using he)
  rw [Sym2.map_pair_eq, pairMS_mk]
  have : ({m u + 1, m v + 1} : Multiset ℕ) = ({u, v} : Finset K).val.map fun i => m i + 1 := by
    rw [insert_val_of_notMem (by simpa using huv)]
    simp
  rw [this]
  exact Multiset.map_le_map (val_le_iff.2 (subset_univ _))

lemma weightMS_ge_two (hm : ∀ i, 1 ≤ m i) : ∀ x ∈ weightMS m, 2 ≤ x := by
  intro x hx
  unfold weightMS at hx
  obtain ⟨j, _, rfl⟩ := Multiset.mem_map.1 hx
  have := hm j
  omega

/-- **Lemma recovery.** If the leaf extensions of two trees (with at least one new leaf at each
vertex and at least three vertices) have the same `Φ`, then they have the same number of skeleton
vertices, the same weight multiset and the same multiset of edge types. -/
theorem leafExt_recovery {K' : Type*} [Fintype K'] {S : SimpleGraph K} {S' : SimpleGraph K'}
    (hS : S.IsTree) (hS' : S'.IsTree) {m : K → ℕ} {m' : K' → ℕ} (hm : ∀ i, 1 ≤ m i)
    (hm' : ∀ i, 1 ≤ m' i) (hn : 3 ≤ Fintype.card K + ∑ i, m i)
    (hn' : 3 ≤ Fintype.card K' + ∑ i, m' i) (h : phi (leafExt S m) = phi (leafExt S' m')) :
    Fintype.card K = Fintype.card K' ∧ weightMS m = weightMS m' ∧
      edgeTypes S (fun i => m i + 1) = edgeTypes S' (fun i => m' i + 1) := by
  have hNpos : 1 ≤ ∑ i, m i := by
    obtain ⟨v⟩ := hS.1.nonempty
    exact le_trans (hm v) (single_le_sum (fun i _ => Nat.zero_le _) (mem_univ v))
  have hm1 : (-1 : MvPolynomial ℕ ℚ) ≠ 0 := neg_ne_zero.2 one_ne_zero
  -- layer 1: the order and the number of leaves
  have h1 := congrArg (homogeneousComponent 1) h
  rw [layer_one S m hS hm hn, layer_one S' m' hS' hm' hn'] at h1
  have hc := congrArg (coeff (Finsupp.single (Fintype.card K + ∑ i, m i - 1) 1)) h1
  rw [coeff_C_mul, coeff_C_mul, coeff_X, coeff_X'] at hc
  have hne : ((-1 : ℚ) ^ (Fintype.card K + ∑ i, m i) * ((∑ i, m i : ℕ) : ℚ)) ≠ 0 :=
    mul_ne_zero (pow_ne_zero _ (by norm_num)) (by exact_mod_cast (by omega : (∑ i, m i) ≠ 0))
  have hnn : Fintype.card K + ∑ i, m i = Fintype.card K' + ∑ i, m' i := by
    by_contra hne'
    rw [if_neg (fun h => by have := Finsupp.single_left_injective one_ne_zero h; omega),
      mul_zero, mul_one] at hc
    exact hne hc
  rw [if_pos (by rw [show Fintype.card K' + ∑ i, m' i - 1 = Fintype.card K + ∑ i, m i - 1 by
    omega]), ← hnn, mul_one, mul_one] at hc
  have hN : ∑ i, m i = ∑ i, m' i := by
    have := mul_left_cancel₀ (pow_ne_zero _ (by norm_num)) hc
    exact_mod_cast this
  have hk : Fintype.card K = Fintype.card K' := by omega
  -- layer `k`: the weight multiset
  have h2 := congrArg (homogeneousComponent (Fintype.card K)) h
  rw [layer_card S m hS hm, hk, layer_card S' m' hS' hm', hN] at h2
  have hW : weightMS m = weightMS m' := by
    refine fP_injective (weightMS_ge_two m hm) (weightMS_ge_two m' hm') ?_
      (mul_left_cancel₀ (pow_ne_zero _ hm1) h2)
    simp [weightMS, hk]
  refine ⟨hk, hW, ?_⟩
  -- layer `k - 1`: the edge types
  by_cases hk2 : 2 ≤ Fintype.card K
  · have h3 := congrArg (homogeneousComponent (Fintype.card K - 1)) h
    rw [layer_edges S m hS hm hk2, hk, layer_edges S' m' hS' hm' (hk ▸ hk2), hN, hW] at h3
    refine theta_independent (weightMS_ge_two m' hm') _ _ ?_
      (mul_left_cancel₀ (pow_ne_zero _ hm1) h3)
    intro z hz
    rcases Multiset.mem_add.1 hz with hz | hz
    · unfold edgeTypes at hz
      obtain ⟨e, he, rfl⟩ := Multiset.mem_map.1 hz
      rw [← hW]
      exact pairMS_le_weightMS S m he
    · unfold edgeTypes at hz
      obtain ⟨e, he, rfl⟩ := Multiset.mem_map.1 hz
      exact pairMS_le_weightMS S' m' he
  · have hE := hS.card_edgeFinset
    have hE' := hS'.card_edgeFinset
    have e1 : S.edgeFinset = ∅ := card_eq_zero.1 (by omega)
    have e2 : S'.edgeFinset = ∅ := card_eq_zero.1 (by omega)
    simp [edgeTypes, e1, e2]

end ChromaticReconstruction


==> anc/lean/RequestProject/TauBound.lean <==
import RequestProject.PathLeafSwap
import RequestProject.CountingLower

/-!
# The lower bound `τ(k) ≥ ⌊k/2⌋`

The trees `PL n (b-1)` and `PL n b` (with `n = k - 1`, `b = ⌊(k-2)/2⌋`) are non-isomorphic but
have the same truncation `σ_t` for every `t ≤ b`.
-/

open Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

/-- A walk along the path from `0` to `i`. -/
lemma PL_walk_zero {n c : ℕ} : ∀ i, i < n → ∃ w : (PL n c).Walk (vx n 0) (vx n i), w.length = i
  | 0, _ => ⟨SimpleGraph.Walk.nil, rfl⟩
  | i + 1, hi => by
    obtain ⟨w, hw⟩ := PL_walk_zero (n := n) (c := c) i (by omega)
    have hadj : (PL n c).Adj (vx n i) (vx n (i + 1)) := by
      rw [PL_adj_vx (by omega) (by omega)]; omega
    exact ⟨w.concat hadj, by rw [SimpleGraph.Walk.length_concat, hw]⟩

/-- Potential bound along walks. -/
lemma walk_potential {V : Type*} {G : SimpleGraph V} (f : V → ℕ)
    (hf : ∀ x y, G.Adj x y → f y ≤ f x + 1) {u v : V} (w : G.Walk u v) :
    f v ≤ f u + w.length := by
  induction w with
  | nil => simp
  | cons h _ ih =>
    rw [SimpleGraph.Walk.length_cons]
    have := hf _ _ h
    omega

lemma two_le_degree_PL {n c : ℕ} (x : Fin (n + 1)) (h1 : 1 ≤ x.val) (h2 : x.val + 1 < n) :
    2 ≤ (PL n c).degree x := by
  rw [← SimpleGraph.card_neighborFinset_eq_degree]
  have hsub : ({vx n (x.val - 1), vx n (x.val + 1)} : Finset _) ⊆ (PL n c).neighborFinset x := by
    intro y hy
    rw [mem_insert, mem_singleton] at hy
    rw [SimpleGraph.mem_neighborFinset, ← vx_eq_self x]
    rcases hy with rfl | rfl
    · rw [PL_adj_vx (by omega) (by omega)]; omega
    · rw [PL_adj_vx (by omega) (by omega)]; omega
  have hne : vx n (x.val - 1) ≠ vx n (x.val + 1) := by
    rw [Ne, vx_inj (by omega) (by omega)]; omega
  have := card_le_card hsub
  rw [card_pair hne] at this
  exact this

lemma leaf_val_PL {n c : ℕ} (x : Fin (n + 1)) (hx : (PL n c).degree x ≤ 1) :
    x.val = 0 ∨ x.val + 1 = n ∨ x.val = n := by
  by_contra h
  have := two_le_degree_PL (c := c) x (by omega) (by omega)
  omega

/-- The leaf-distance invariant. -/
def CloseLeaves {V : Type*} [Fintype V] (G : SimpleGraph V) (m : ℕ) : Prop :=
  ∃ u v, u ≠ v ∧ G.degree u ≤ 1 ∧ G.degree v ≤ 1 ∧ ∃ w : G.Walk u v, w.length ≤ m

lemma closeLeaves_of_iso {V W : Type*} [Fintype V] [Fintype W] {G : SimpleGraph V}
    {H : SimpleGraph W} (e : G ≃g H) {m : ℕ} (h : CloseLeaves G m) : CloseLeaves H m := by
  obtain ⟨u, v, huv, hu, hv, w, hw⟩ := h
  refine ⟨e u, e v, fun h => huv (e.injective h), by rwa [SimpleGraph.Iso.degree_eq],
    by rwa [SimpleGraph.Iso.degree_eq], w.map e.toHom, by rwa [SimpleGraph.Walk.length_map]⟩

lemma degree_le_of_adj {V : Type*} [Fintype V] {G : SimpleGraph V} {x : V} (S : Finset V)
    (hx : ∀ y, G.Adj x y → y ∈ S) : G.degree x ≤ S.card := by
  rw [← SimpleGraph.card_neighborFinset_eq_degree]
  exact card_le_card fun y hy => hx y ((SimpleGraph.mem_neighborFinset _ _ _).1 hy)

lemma closeLeaves_PL_pred {n b : ℕ} (hb : 2 ≤ b) (hn : 2 * b + 1 ≤ n) :
    CloseLeaves (PL n (b - 1)) b := by
  obtain ⟨w, hw⟩ := PL_walk_zero (c := b - 1) (n := n) (b - 1) (by omega)
  have hadj : (PL n (b - 1)).Adj (vx n (b - 1)) (vx n n) := by
    rw [PL_adj_vx (by omega) le_rfl]; omega
  refine ⟨vx n 0, vx n n, by rw [Ne, vx_inj (by omega) le_rfl]; omega, ?_, ?_,
    w.concat hadj, by rw [SimpleGraph.Walk.length_concat]; omega⟩
  · refine (degree_le_of_adj {vx n 1} fun y hy => ?_).trans (card_singleton _).le
    rw [← vx_eq_self y, PL_adj_vx (by omega) (by omega)] at hy
    rw [mem_singleton, ← vx_eq_self y, vx_inj (by omega) (by omega)]
    omega
  · refine (degree_le_of_adj {vx n (b - 1)} fun y hy => ?_).trans (card_singleton _).le
    rw [← vx_eq_self y, PL_adj_vx (by omega) (by omega)] at hy
    rw [mem_singleton, ← vx_eq_self y, vx_inj (by omega) (by omega)]
    omega

lemma not_closeLeaves_PL {n b : ℕ} (hb : 1 ≤ b) (hn : 2 * b + 1 ≤ n) :
    ¬ CloseLeaves (PL n b) b := by
  rintro ⟨u, v, huv, hu, hv, w, hw⟩
  have hfa : ∀ x y, (PL n b).Adj x y →
      (fun z : Fin (n + 1) => if z.val = n then b + 1 else z.val) y ≤
        (fun z : Fin (n + 1) => if z.val = n then b + 1 else z.val) x + 1 := by
    intro x y h
    rw [← vx_eq_self x, ← vx_eq_self y, PL_adj_vx (by omega) (by omega)] at h
    have := x.isLt; have := y.isLt
    simp only; split_ifs <;> omega
  have hga : ∀ x y, (PL n b).Adj x y →
      (fun z : Fin (n + 1) => if z.val = n then n - b else n - 1 - z.val) y ≤
        (fun z : Fin (n + 1) => if z.val = n then n - b else n - 1 - z.val) x + 1 := by
    intro x y h
    rw [← vx_eq_self x, ← vx_eq_self y, PL_adj_vx (by omega) (by omega)] at h
    have := x.isLt; have := y.isLt
    simp only; split_ifs <;> omega
  have h1 := walk_potential _ hfa w
  have h2 := walk_potential _ hfa w.reverse
  have h3 := walk_potential _ hga w
  have h4 := walk_potential _ hga w.reverse
  rw [SimpleGraph.Walk.length_reverse] at h2 h4
  simp only at h1 h2 h3 h4
  have hu' := leaf_val_PL u hu
  have hv' := leaf_val_PL v hv
  have huv' : u.val ≠ v.val := fun h => huv (Fin.ext h)
  split_ifs at h1 h2 h3 h4 <;> omega

lemma three_le_degree_PL_one {n : ℕ} (hn : 3 ≤ n) : 3 ≤ (PL n 1).degree (vx n 1) := by
  rw [← SimpleGraph.card_neighborFinset_eq_degree]
  have hsub : ({vx n 0, vx n 2, vx n n} : Finset _) ⊆ (PL n 1).neighborFinset (vx n 1) := by
    intro y hy
    simp only [mem_insert, mem_singleton] at hy
    rw [SimpleGraph.mem_neighborFinset]
    rcases hy with rfl | rfl | rfl <;> rw [PL_adj_vx (by omega) (by omega)] <;> omega
  have h3 : ({vx n 0, vx n 2, vx n n} : Finset _).card = 3 := by
    rw [card_insert_of_notMem, card_pair]
    · rw [Ne, vx_inj (by omega) le_rfl]; omega
    · simp only [mem_insert, mem_singleton, vx_inj (by omega : 0 ≤ n) (by omega : 2 ≤ n),
        vx_inj (by omega : 0 ≤ n) le_rfl]
      omega
  have := card_le_card hsub
  omega

lemma degree_le_two_PL_zero {n : ℕ} (x : Fin (n + 1)) : (PL n 0).degree x ≤ 2 := by
  have hx := x.isLt
  refine (degree_le_of_adj {vx n (if x.val = 0 then n else if x.val = n then 0 else x.val - 1),
    vx n (x.val + 1)} fun y hy => ?_).trans (card_le_two)
  have hy' := y.isLt
  rw [← vx_eq_self x, ← vx_eq_self y, PL_adj_vx (by omega) (by omega)] at hy
  rw [mem_insert, mem_singleton, ← vx_eq_self y, Fin.ext_iff, Fin.ext_iff]
  simp only [vx_val]
  split_ifs <;> omega

/-- The two trees `PL n (b-1)` and `PL n b` are not isomorphic. -/
theorem PL_not_iso {n b : ℕ} (hb : 1 ≤ b) (hn : 2 * b + 1 ≤ n) :
    IsEmpty (PL n (b - 1) ≃g PL n b) := by
  refine ⟨fun e => ?_⟩
  by_cases hb2 : 2 ≤ b
  · exact not_closeLeaves_PL hb hn (closeLeaves_of_iso e (closeLeaves_PL_pred hb2 hn))
  · have hb1 : b = 1 := by omega
    subst hb1
    have := three_le_degree_PL_one (n := n) (by omega)
    have := degree_le_two_PL_zero (n := n) (e.symm (vx n 1))
    rw [SimpleGraph.Iso.degree_eq] at this
    omega

theorem floor_half_le_tau' (k : ℕ) (hk : 4 ≤ k) : ((k / 2 : ℕ) : ℕ∞) ≤ tau k := by
  obtain ⟨n, rfl⟩ : ∃ n, k = n + 1 := ⟨k - 1, by omega⟩
  set b := (n - 1) / 2 with hbdef
  have hb : 1 ≤ b := by omega
  have hn : 2 * b + 1 ≤ n := by omega
  have hk2 : (n + 1) / 2 = b + 1 := by omega
  unfold tau
  refine le_iInf₂ fun t ht => ?_
  rw [hk2]
  norm_cast
  by_contra htb
  push_neg at htb
  let S : {S : SimpleGraph (Fin (n + 1)) // S.IsTree} := ⟨PL n (b - 1), PL_isTree (by omega)⟩
  let S' : {S : SimpleGraph (Fin (n + 1)) // S.IsTree} := ⟨PL n b, PL_isTree (by omega)⟩
  have heq : truncationClass (n + 1) t (Quotient.mk (treeSetoid (n + 1)) S) =
      truncationClass (n + 1) t (Quotient.mk (treeSetoid (n + 1)) S') := by
    funext μ
    show compCount (PL n (b - 1)) μ.1.parts = compCount (PL n b) μ.1.parts
    have := compCount_PL_step (c := b - 1) (n := n) (by omega) μ.1.parts (by have := μ.2; omega)
    rwa [show b - 1 + 1 = b by omega] at this
  have := Quotient.exact (ht heq)
  obtain ⟨e⟩ := this
  exact (PL_not_iso hb hn).false e

end ChromaticReconstruction


==> anc/lean/RequestProject/Theorem2.lean <==
import RequestProject.ChromCoeff

/-!
# Theorem 2: uniform leaf extensions
-/

open MvPolynomial Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

variable {V W : Type*} [Fintype V] [Fintype W]

lemma edgeFinset_nonempty_of_connected {G : SimpleGraph V} (hG : G.Connected)
    (h2 : 2 ≤ Fintype.card V) : G.edgeFinset.Nonempty := by
  rw [nonempty_iff_ne_empty]
  intro h
  obtain ⟨u, v, huv⟩ := Fintype.exists_pair_of_one_lt_card h2
  have hbot : G = ⊥ := by
    rw [← SimpleGraph.edgeSet_eq_empty, ← SimpleGraph.coe_edgeFinset, h, coe_empty]
  have := hG.preconnected u v
  rw [hbot] at this
  exact huv (SimpleGraph.reachable_bot.1 this)

lemma toFinsupp_pair_sub (s : ℕ) :
    Multiset.toFinsupp (2 ::ₘ Multiset.replicate s 1) - Finsupp.single 2 1 =
      Multiset.toFinsupp (Multiset.replicate s 1) := by
  rw [← Multiset.singleton_add, Multiset.toFinsupp_add, Multiset.toFinsupp_singleton,
    add_tsub_cancel_left]

lemma toFinsupp_pair_two (s : ℕ) : Multiset.toFinsupp (2 ::ₘ Multiset.replicate s 1) 2 = 1 := by
  rw [Multiset.toFinsupp_apply, Multiset.count_cons_self, Multiset.count_replicate]
  simp

/-- The sign-and-scalar factor `(-1)^{(q-1)t-1}(q-1)`. -/
def cFactor (q t : ℕ) : ℚ := (-1) ^ ((q - 1) * t - 1) * ((q - 1 : ℕ) : ℚ)

lemma cFactor_ne_zero {q : ℕ} (hq : 2 ≤ q) (t : ℕ) : cFactor q t ≠ 0 := by
  unfold cFactor
  apply mul_ne_zero (pow_ne_zero _ (by norm_num))
  exact_mod_cast (by omega : q - 1 ≠ 0)

lemma pderiv_phi_uniform (q N r : ℕ) (hq : 2 ≤ q) (G : SimpleGraph V) (hN : Fintype.card V < N)
    (hrN : r < N) (hr : 1 ≤ r) (hqr : q * r - 1 ≠ 1) :
    pderiv (q * r - 1) (phi (uniformLeafExt q G)) =
      cFactor q (Fintype.card V) • (C (r : ℚ) * psiQ q (pderiv r (chromSymm G))) := by
  rw [phi_uniformLeafExt_eq_opD q N hq G hN, Derivation.map_smul, pderiv_opD q N r hq hrN hr hqr]
  rfl

lemma card_eq_of_chromSymm_eq {G : SimpleGraph V} {H : SimpleGraph W}
    (h : chromSymm G = chromSymm H) : Fintype.card V = Fintype.card W := by
  have h1 := coeff_chromSymm_replicate_one G (Fintype.card V)
  rw [h, coeff_chromSymm_replicate_one] at h1
  by_contra hne
  rw [if_neg hne, if_pos rfl] at h1
  exact zero_ne_one h1

/-- The key coefficient computation used to compare orders. -/
lemma coeff_psi_pderiv_two (q : ℕ) (hq : 1 ≤ q) (G : SimpleGraph V) (s : ℕ) :
    coeff ((Multiset.toFinsupp (Multiset.replicate s 1)).mapDomain (fun r => q * r))
      (psiQ q (pderiv 2 (chromSymm G))) =
      coeff (Multiset.toFinsupp (2 ::ₘ Multiset.replicate s 1)) (chromSymm G) := by
  rw [psiQ, coeff_rename_mapDomain _ (fun a b h => Nat.eq_of_mul_eq_mul_left (by omega) h),
    ← toFinsupp_pair_sub, coeff_pderiv_sub _ _ _ (by rw [toFinsupp_pair_two]),
    toFinsupp_pair_two]
  simp

lemma card_eq_aux {q : ℕ} (hq : 2 ≤ q) (G' : SimpleGraph V) (H' : SimpleGraph W)
    (hG' : G'.Connected) (h2 : 2 ≤ Fintype.card V)
    (h' : phi (uniformLeafExt q G') = phi (uniformLeafExt q H'))
    (hne : Fintype.card V ≠ Fintype.card W) : False := by
  set N := Fintype.card V + Fintype.card W + 3
  have e := congrArg (pderiv (q * 2 - 1)) h'
  rw [pderiv_phi_uniform q N 2 hq G' (by omega) (by omega) (by omega) (by omega),
    pderiv_phi_uniform q N 2 hq H' (by omega) (by omega) (by omega) (by omega)] at e
  have e2 := congrArg (coeff ((Multiset.toFinsupp (Multiset.replicate
    (Fintype.card V - 2) 1)).mapDomain (fun r => q * r))) e
  simp only [coeff_smul, coeff_C_mul] at e2
  rw [coeff_psi_pderiv_two q (by omega) G', coeff_psi_pderiv_two q (by omega) H'] at e2
  rw [coeff_chromSymm_pair, coeff_chromSymm_eq_zero H' _ (by
    simp only [Multiset.sum_cons, Multiset.sum_replicate, smul_eq_mul, mul_one]
    omega)] at e2
  simp only [mul_zero, smul_eq_mul, mul_neg, neg_eq_zero, mul_eq_zero,
    cFactor_ne_zero hq, false_or, OfNat.ofNat_ne_zero, Nat.cast_eq_zero, card_eq_zero] at e2
  exact (edgeFinset_nonempty_of_connected hG' h2).ne_empty e2

lemma card_eq_of_phi_eq {q : ℕ} (hq : 2 ≤ q) {G : SimpleGraph V} {H : SimpleGraph W}
    (hG : G.Connected) (hH : H.Connected)
    (h : phi (uniformLeafExt q G) = phi (uniformLeafExt q H)) :
    Fintype.card V = Fintype.card W := by
  by_contra hne
  have hV := hG.nonempty
  have hW := hH.nonempty
  have h1 : 1 ≤ Fintype.card V := Fintype.card_pos
  have h1' : 1 ≤ Fintype.card W := Fintype.card_pos
  by_cases hVc : 2 ≤ Fintype.card V
  · exact card_eq_aux hq G H hG hVc h hne
  · exact card_eq_aux hq H G hH (by omega) h.symm (Ne.symm hne)

theorem phi_uniformLeafExt_eq_iff' {q : ℕ} (hq : 2 ≤ q)
    (G : SimpleGraph V) (H : SimpleGraph W) (hG : G.Connected) (hH : H.Connected) :
    phi (uniformLeafExt q G) = phi (uniformLeafExt q H) ↔ chromSymm G = chromSymm H := by
  set N := Fintype.card V + Fintype.card W + 3
  constructor
  · intro h
    have ht := card_eq_of_phi_eq hq hG hH h
    -- equality of all derivatives `∂/∂p_r` for `r ≥ 2`
    have hder : ∀ r, r ≠ 1 → pderiv r (chromSymm G) = pderiv r (chromSymm H) := by
      intro r hr1
      rcases Nat.lt_or_ge r 2 with hr | hr
      · have : r = 0 := by omega
        rw [pderiv_chromSymm_eq_zero G r (Or.inl this),
          pderiv_chromSymm_eq_zero H r (Or.inl this)]
      rcases Nat.lt_or_ge r N with hrN | hrN
      · have e := congrArg (pderiv (q * r - 1)) h
        have hqr : q * r - 1 ≠ 1 := by
          have : q * 2 ≤ q * r := Nat.mul_le_mul_left q hr
          omega
        rw [pderiv_phi_uniform q N r hq G (by omega) hrN (by omega) hqr,
          pderiv_phi_uniform q N r hq H (by omega) hrN (by omega) hqr, ht] at e
        have e' := smul_right_injective _ (cFactor_ne_zero hq (Fintype.card W)) e
        have hC : (C (r : ℚ) : MvPolynomial ℕ ℚ) ≠ 0 := by
          rw [Ne, C_eq_zero]; exact_mod_cast (by omega : r ≠ 0)
        have e'' := mul_left_cancel₀ hC e'
        exact rename_injective _ (fun a b hab => Nat.eq_of_mul_eq_mul_left (by omega) hab) e''
      · rw [pderiv_chromSymm_eq_zero G r (Or.inr (by omega)),
          pderiv_chromSymm_eq_zero H r (Or.inr (by omega))]
    ext d
    by_contra hd
    have hsupp : ∀ r, r ≠ 1 → d r = 0 := by
      intro r hr1
      by_contra hdr
      have e := congrArg (coeff (d - Finsupp.single r 1)) (hder r hr1)
      rw [coeff_pderiv_sub _ _ _ (by omega), coeff_pderiv_sub _ _ _ (by omega)] at e
      exact hd (mul_left_cancel₀ (by exact_mod_cast hdr) e)
    have hdeq : d = Multiset.toFinsupp (Multiset.replicate (d 1) 1) := by
      ext x
      rw [Multiset.toFinsupp_apply, Multiset.count_replicate]
      by_cases hx : x = 1
      · subst hx; simp
      · rw [hsupp x hx]; simp [Ne.symm hx]
    apply hd
    rw [hdeq, coeff_chromSymm_replicate_one, coeff_chromSymm_replicate_one, ht]
  · intro h
    have ht := card_eq_of_chromSymm_eq h
    rw [phi_uniformLeafExt_eq_opD q N hq G (by omega), phi_uniformLeafExt_eq_opD q N hq H (by omega),
      h, ht]

end ChromaticReconstruction


==> anc/lean/RequestProject/Theta.lean <==
import RequestProject.RecoverP

/-!
# Linear independence of the polynomials `Θ_{ab}` (Lemma `theta`)

For a weight multiset `W` and a feasible pair `{a, b} ≤ W`,
`Θ_{ab} = (a+b-2) p_{a+b-1} P_W/(p_a p_b) + p_{a+b} Δ(P_W/(p_a p_b))` (after `π`).
-/

open MvPolynomial Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

/-- The two-element multiset of a `Sym2`. -/
def pairMS : Sym2 ℕ → Multiset ℕ :=
  Sym2.lift ⟨fun a b => {a, b}, fun a b => Multiset.pair_comm a b⟩

/-- The sum of the two entries of a `Sym2`. -/
def pairSum : Sym2 ℕ → ℕ := Sym2.lift ⟨fun a b => a + b, fun a b => Nat.add_comm a b⟩

@[simp] lemma pairMS_mk (a b : ℕ) : pairMS s(a, b) = {a, b} := rfl
@[simp] lemma pairSum_mk (a b : ℕ) : pairSum s(a, b) = a + b := rfl

/-- `Θ_{ab}` for the weight multiset `W`. -/
def thetaAB (W : Multiset ℕ) (a b : ℕ) : MvPolynomial ℕ ℚ :=
  C ((a + b - 2 : ℕ) : ℚ) * mono ((a + b - 1) ::ₘ (W - {a, b})) + X (a + b) * fP (W - {a, b})

/-- `Θ` as a function of an unordered pair. -/
def theta (W : Multiset ℕ) : Sym2 ℕ → MvPolynomial ℕ ℚ :=
  Sym2.lift ⟨fun a b => thetaAB W a b, fun a b => by
    show thetaAB W a b = thetaAB W b a
    unfold thetaAB; rw [Multiset.pair_comm a b, Nat.add_comm a b]⟩

@[simp] lemma theta_mk (W : Multiset ℕ) (a b : ℕ) : theta W s(a, b) = thetaAB W a b := rfl

lemma X_mul_mono (r : ℕ) (μ : Multiset ℕ) : X r * mono μ = mono (r ::ₘ μ) := by
  unfold mono
  rw [X, monomial_mul, one_mul, ← Multiset.singleton_add, Multiset.toFinsupp_add,
    Multiset.toFinsupp_singleton]

lemma X_mul_fP (r : ℕ) (V : Multiset ℕ) :
    X r * fP V = ∑ c ∈ bigWeights V, C (((c - 1) * V.count c : ℕ) : ℚ) * mono (r ::ₘ lowerAt V c) := by
  unfold fP
  rw [mul_sum]
  refine sum_congr rfl fun c _ => ?_
  rw [← X_mul_mono]; ring

lemma cons_sub_cancel {W P Q : Multiset ℕ} {x y : ℕ} (hP : P ≤ W) (hQ : Q ≤ W)
    (h : x ::ₘ (W - P) = y ::ₘ (W - Q)) : x ::ₘ Q = y ::ₘ P := by
  have e1 : x ::ₘ (W - P) + P = x ::ₘ W := by rw [Multiset.cons_add, tsub_add_cancel_of_le hP]
  have e2 : y ::ₘ (W - Q) + Q = y ::ₘ W := by rw [Multiset.cons_add, tsub_add_cancel_of_le hQ]
  have e : x ::ₘ W + Q = y ::ₘ W + P := by
    rw [← e1, ← e2, h, add_right_comm]
  rw [Multiset.cons_add, Multiset.cons_add, Multiset.add_comm W Q, Multiset.add_comm W P,
    ← Multiset.cons_add, ← Multiset.cons_add] at e
  exact add_right_cancel e

/-- Multiset lemma for the first term of `Θ`. -/
lemma pair_eq_of_first {W : Multiset ℕ} {a b c d : ℕ} (ha : 2 ≤ a) (hb : 2 ≤ b)
    (hab : {a, b} ≤ W) (hcd : {c, d} ≤ W)
    (h : (c + d - 1) ::ₘ (W - {c, d}) = (a + b - 1) ::ₘ (W - {a, b})) :
    ({c, d} : Multiset ℕ) = {a, b} := by
  have e := cons_sub_cancel hcd hab h
  have hm : a + b - 1 ∈ (c + d - 1) ::ₘ ({a, b} : Multiset ℕ) := by rw [e]; simp
  simp only [Multiset.insert_eq_cons, Multiset.mem_cons, Multiset.mem_singleton] at hm
  have hcd' : c + d - 1 = a + b - 1 := by omega
  rw [hcd', Multiset.cons_inj_right] at e
  exact e.symm

lemma add_sub_cancel_gen {W P Q A B : Multiset ℕ} (hP : P ≤ W) (hQ : Q ≤ W)
    (h : A + (W - P) = B + (W - Q)) : A + Q = B + P := by
  have e : A + Q + W = B + P + W := by
    calc A + Q + W = A + (W - P) + P + Q := by
          rw [add_assoc A (W - P), tsub_add_cancel_of_le hP]; abel
      _ = B + (W - Q) + Q + P := by rw [h, add_right_comm]
      _ = B + P + W := by rw [add_assoc B (W - Q), tsub_add_cancel_of_le hQ]; abel
  exact add_right_cancel e

/-- Multiset lemma for the second term of `Θ`. -/
lemma pair_eq_of_second {W : Multiset ℕ} {a b c d r : ℕ} (ha : 2 ≤ a) (hb : 2 ≤ b)
    (hc : 2 ≤ c) (hd : 2 ≤ d)
    (hab : {a, b} ≤ W) (hcd : {c, d} ≤ W) (hrW : r ∈ W - {c, d})
    (h : (c + d) ::ₘ lowerAt (W - {c, d}) r = (a + b - 1) ::ₘ (W - {a, b})) :
    c + d + 1 = a + b ∨ (({c, d} : Multiset ℕ) = {a, b} ∧ r = c + d) := by
  have hle : {c, d} + {r} ≤ W := by
    rw [← le_tsub_iff_left hcd]
    simpa using hrW
  have h' : ({c + d, r - 1} : Multiset ℕ) + (W - ({c, d} + {r})) =
      {a + b - 1} + (W - {a, b}) := by
    rw [← tsub_tsub, Multiset.sub_singleton]
    simpa [lowerAt] using h
  have e := add_sub_cancel_gen hle hab h'
  have hm : c + d ∈ ({a + b - 1} : Multiset ℕ) + ({c, d} + {r}) := by
    rw [← e]; simp
  simp only [Multiset.singleton_add, Multiset.insert_eq_cons, Multiset.mem_cons,
    Multiset.mem_add, Multiset.mem_singleton] at hm
  rcases hm with hm | hm | hm
  · left; omega
  · omega
  · right
    subst hm
    have e2 : (c + d - 1) ::ₘ ({a, b} : Multiset ℕ) = (a + b - 1) ::ₘ ({c, d} : Multiset ℕ) := by
      ext x
      have := congrArg (Multiset.count x) e
      simp only [Multiset.insert_eq_cons, Multiset.singleton_add, Multiset.cons_add,
        Multiset.count_cons, Multiset.count_singleton] at this ⊢
      split_ifs at this ⊢ <;> omega
    have hm2 : a + b - 1 ∈ (c + d - 1) ::ₘ ({a, b} : Multiset ℕ) := by rw [e2]; simp
    simp only [Multiset.insert_eq_cons, Multiset.mem_cons, Multiset.mem_singleton] at hm2
    have hr' : c + d - 1 = a + b - 1 := by omega
    rw [hr', Multiset.cons_inj_right] at e2
    exact ⟨e2.symm, rfl⟩

lemma sym2_eq_of_pair {a b c d : ℕ} (h : ({c, d} : Multiset ℕ) = {a, b}) :
    s(c, d) = s(a, b) := by
  have h1 := congrArg (Multiset.count c) h
  have h2 := congrArg (Multiset.count d) h
  have h3 := congrArg (Multiset.count a) h
  simp only [Multiset.insert_eq_cons, Multiset.count_cons, Multiset.count_singleton] at h1 h2 h3
  rw [Sym2.eq_iff]
  split_ifs at h1 h2 h3 <;> omega

lemma pair_le_two {W : Multiset ℕ} (hW : ∀ x ∈ W, 2 ≤ x) {a b : ℕ} (hab : {a, b} ≤ W) :
    2 ≤ a ∧ 2 ≤ b :=
  ⟨hW a (Multiset.mem_of_le hab (by simp)), hW b (Multiset.mem_of_le hab (by simp))⟩

lemma coeff_thetaAB (W : Multiset ℕ) (c d : ℕ) (ν : Multiset ℕ) :
    coeff (Multiset.toFinsupp ν) (thetaAB W c d) =
      (if (c + d - 1) ::ₘ (W - {c, d}) = ν then ((c + d - 2 : ℕ) : ℚ) else 0) +
      ∑ r ∈ bigWeights (W - {c, d}), if (c + d) ::ₘ lowerAt (W - {c, d}) r = ν then
        (((r - 1) * (W - {c, d}).count r : ℕ) : ℚ) else 0 := by
  unfold thetaAB
  rw [coeff_add, coeff_C_mul, coeff_mono, X_mul_fP, coeff_sum]
  congr 1
  · split_ifs <;> simp
  · refine sum_congr rfl fun r _ => ?_
    rw [coeff_C_mul, coeff_mono]
    split_ifs <;> simp

lemma coeff_thetaAB_eq_zero {W : Multiset ℕ} (hW : ∀ x ∈ W, 2 ≤ x) {a b c d : ℕ}
    (hab : {a, b} ≤ W) (hcd : {c, d} ≤ W) (hne : s(c, d) ≠ s(a, b)) (hle : a + b ≤ c + d) :
    coeff (Multiset.toFinsupp ((a + b - 1) ::ₘ (W - {a, b}))) (thetaAB W c d) = 0 := by
  obtain ⟨ha, hb⟩ := pair_le_two hW hab
  obtain ⟨hc, hd⟩ := pair_le_two hW hcd
  rw [coeff_thetaAB, if_neg, zero_add]
  · apply sum_eq_zero
    intro r hr
    rw [if_neg]
    intro h
    have hr' : r ∈ W - {c, d} := by
      simp only [bigWeights, mem_filter, Multiset.mem_toFinset] at hr; exact hr.1
    rcases pair_eq_of_second ha hb hc hd hab hcd hr' h with h1 | ⟨h1, _⟩
    · omega
    · exact hne (sym2_eq_of_pair h1)
  · intro h
    exact hne (sym2_eq_of_pair (pair_eq_of_first ha hb hab hcd h))

lemma coeff_thetaAB_self_pos {W : Multiset ℕ} (hW : ∀ x ∈ W, 2 ≤ x) {a b : ℕ}
    (hab : {a, b} ≤ W) :
    0 < coeff (Multiset.toFinsupp ((a + b - 1) ::ₘ (W - {a, b}))) (thetaAB W a b) := by
  obtain ⟨ha, hb⟩ := pair_le_two hW hab
  rw [coeff_thetaAB, if_pos rfl]
  have h1 : (0 : ℚ) < ((a + b - 2 : ℕ) : ℚ) := by exact_mod_cast (by omega : 0 < a + b - 2)
  have h2 : (0 : ℚ) ≤ ∑ r ∈ bigWeights (W - {a, b}),
      if (a + b) ::ₘ lowerAt (W - {a, b}) r = (a + b - 1) ::ₘ (W - {a, b}) then
        (((r - 1) * (W - {a, b}).count r : ℕ) : ℚ) else 0 := by
    apply sum_nonneg
    intro r _
    split_ifs <;> positivity
  linarith

lemma sum_map_eq_sum_count {α M : Type*} [DecidableEq α] [AddCommMonoid M] (E : Multiset α)
    (S : Finset α) (hS : E.toFinset ⊆ S) (f : α → M) :
    (E.map f).sum = ∑ z ∈ S, E.count z • f z := by
  rw [Finset.sum_multiset_map_count]
  apply sum_subset hS
  intro z _ hz
  rw [Multiset.count_eq_zero_of_notMem (by simpa using hz), zero_smul]

/-- **Lemma theta.** The polynomials `Θ_{ab}` indexed by feasible pairs are linearly independent;
in particular a nonnegative combination determines its coefficients. -/
theorem theta_independent {W : Multiset ℕ} (hW : ∀ x ∈ W, 2 ≤ x) (E1 E2 : Multiset (Sym2 ℕ))
    (hf : ∀ z ∈ E1 + E2, pairMS z ≤ W)
    (h : (E1.map (theta W)).sum = (E2.map (theta W)).sum) : E1 = E2 := by
  by_contra hne
  set S := (E1 + E2).toFinset
  set D : Sym2 ℕ → ℤ := fun z => (E1.count z : ℤ) - E2.count z
  set T := S.filter fun z => D z ≠ 0
  have hT : T.Nonempty := by
    by_contra hT
    rw [not_nonempty_iff_eq_empty] at hT
    apply hne
    ext z
    by_cases hz : z ∈ S
    · have : z ∉ T := by rw [hT]; exact notMem_empty z
      simp only [T, mem_filter, not_and, not_not] at this
      have := this hz
      simp only [D] at this
      omega
    · simp only [S, Multiset.mem_toFinset, Multiset.mem_add, not_or] at hz
      rw [Multiset.count_eq_zero_of_notMem hz.1, Multiset.count_eq_zero_of_notMem hz.2]
  obtain ⟨z0, hz0T, hmin⟩ := exists_min_image T pairSum hT
  have hz0S : z0 ∈ S := (mem_filter.1 hz0T).1
  have hD0 : D z0 ≠ 0 := (mem_filter.1 hz0T).2
  induction z0 using Sym2.ind with
  | _ a b =>
  have hab : {a, b} ≤ W := by simpa using hf _ (by simpa [S] using hz0S)
  set ν := (a + b - 1) ::ₘ (W - {a, b})
  have hc := congrArg (coeff (Multiset.toFinsupp ν)) h
  rw [sum_map_eq_sum_count E1 S (by
      intro z hz; simp only [S, Multiset.mem_toFinset, Multiset.mem_add] at hz ⊢; exact Or.inl hz),
    sum_map_eq_sum_count E2 S (by
      intro z hz; simp only [S, Multiset.mem_toFinset, Multiset.mem_add] at hz ⊢; exact Or.inr hz),
    coeff_sum, coeff_sum] at hc
  have hc2 : ∑ z ∈ S, ((D z : ℚ) * coeff (Multiset.toFinsupp ν) (theta W z)) = 0 := by
    simp only [D, Int.cast_sub, Int.cast_natCast, sub_mul, sum_sub_distrib]
    have hsm : ∀ (n : ℕ) (p : MvPolynomial ℕ ℚ) (m : ℕ →₀ ℕ),
        coeff m (n • p) = (n : ℚ) * coeff m p := by
      intro n p m
      rw [nsmul_eq_mul, ← map_natCast (C : ℚ →+* MvPolynomial ℕ ℚ), coeff_C_mul]
    simp only [hsm] at hc
    rw [hc, sub_self]
  rw [sum_eq_single s(a, b)] at hc2
  · have hpos := coeff_thetaAB_self_pos hW hab
    rw [theta_mk] at hc2
    have : (D s(a, b) : ℚ) = 0 := by
      rcases mul_eq_zero.1 hc2 with h' | h'
      · exact h'
      · exact absurd h' hpos.ne'
    exact hD0 (by exact_mod_cast this)
  · intro z hzS hz
    by_cases hDz : D z = 0
    · rw [hDz]; simp
    · have hzT : z ∈ T := mem_filter.2 ⟨hzS, hDz⟩
      have hle := hmin z hzT
      induction z using Sym2.ind with
      | _ c d =>
      have hcd : {c, d} ≤ W := by simpa using hf _ (by simpa [S] using hzS)
      rw [theta_mk, coeff_thetaAB_eq_zero hW hab hcd hz (by simpa using hle), mul_zero]
  · intro h'; exact absurd hz0S h'

end ChromaticReconstruction


==> anc/lean/RequestProject/Truncation.lean <==
import RequestProject.Components

/-!
# Connected-partition truncations

Definitions for the third main theorem: the counts `N_μ(S)`, the truncations `σ_t`,
isomorphism classes of trees `𝒯_k`, and the threshold `τ(k)`.
-/

open MvPolynomial Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

variable {V W : Type*} [Fintype V] [Fintype W]

/-- `N_μ(S)`: the number of edge sets `F ⊆ E(S)` whose component type is `μ`. -/
def compCount (S : SimpleGraph V) (μ : Multiset ℕ) : ℕ :=
  (S.edgeFinset.powerset.filter fun F : Finset (Sym2 V) => compType (↑F : Set (Sym2 V)) = μ).card

lemma compCount_iso {G : SimpleGraph V} {G' : SimpleGraph W} (e : G ≃g G') (μ : Multiset ℕ) :
    compCount G μ = compCount G' μ := by
  unfold compCount
  rw [edgeFinset_map_iso e]
  have h1 : ∀ x, e.toEquiv.symm (e x) = x := fun x => e.toEquiv.symm_apply_apply x
  have h2 : ∀ x, e (e.toEquiv.symm x) = x := fun x => e.toEquiv.apply_symm_apply x
  refine Finset.card_nbij' (fun A : Finset (Sym2 V) => A.map e.toEquiv.toEmbedding.sym2Map)
    (fun B : Finset (Sym2 W) => B.map e.toEquiv.symm.toEmbedding.sym2Map) ?_ ?_ ?_ ?_
  · intro A hA
    simp only [coe_filter, mem_powerset, Set.mem_setOf_eq] at hA ⊢
    refine ⟨Finset.map_subset_map.2 hA.1, ?_⟩
    rw [← hA.2, coe_map]
    exact compType_map_equiv e.toEquiv A
  · intro B hB
    simp only [coe_filter, mem_powerset, Set.mem_setOf_eq] at hB ⊢
    refine ⟨?_, ?_⟩
    · intro z hz
      obtain ⟨y, hy, rfl⟩ := mem_map.1 hz
      obtain ⟨x, hx, rfl⟩ := mem_map.1 (hB.1 hy)
      simpa [Sym2.map_map, h1] using hx
    · rw [← hB.2, coe_map]
      exact compType_map_equiv e.toEquiv.symm B
  · intro A _
    ext z; simp [Sym2.map_map, h1]
  · intro B _
    ext z; simp [Sym2.map_map, h2]

/-- The rank-`t` connected-partition truncation
`σ_t(S) = (N_μ(S))_{μ ∈ 𝒫_{k,t}}`, where `𝒫_{k,t} = {μ ⊢ k | ℓ(μ) ≥ k - t}`. -/
def truncation {k : ℕ} (t : ℕ) (S : SimpleGraph (Fin k)) :
    {μ : Nat.Partition k // k - t ≤ μ.parts.card} → ℕ :=
  fun μ => compCount S μ.1.parts

/-- Isomorphism of trees on `Fin k`. -/
def treeSetoid (k : ℕ) : Setoid {S : SimpleGraph (Fin k) // S.IsTree} where
  r S S' := Nonempty (S.1 ≃g S'.1)
  iseqv := ⟨fun _ => ⟨SimpleGraph.Iso.refl⟩, fun ⟨e⟩ => ⟨e.symm⟩, fun ⟨e⟩ ⟨f⟩ => ⟨f.comp e⟩⟩

/-- `𝒯_k`: the set of isomorphism classes of trees on `k` vertices. -/
def TreeClass (k : ℕ) : Type := Quotient (treeSetoid k)

/-- `σ_t` as a function on isomorphism classes of `k`-vertex trees. -/
def truncationClass (k t : ℕ) :
    TreeClass k → ({μ : Nat.Partition k // k - t ≤ μ.parts.card} → ℕ) :=
  Quotient.lift (fun S => truncation t S.1) fun S S' ⟨e⟩ => by
    funext μ
    exact compCount_iso e _

/-- `τ(k)`: the least `t` such that `σ_t` is injective on `𝒯_k` (or `∞` if there is none). -/
def tau (k : ℕ) : ℕ∞ :=
  ⨅ (t : ℕ) (_ : Function.Injective (truncationClass k t)), (t : ℕ∞)

/-- The number of trees in `𝒯_k` lying in singleton fibers of `σ_t`. -/
def singletonFiberCount (k t : ℕ) : ℕ :=
  Nat.card {T : TreeClass k // truncationClass k t ⁻¹' {truncationClass k t T} = {T}}

end ChromaticReconstruction


==> anc/lean/RequestProject/Uniform.lean <==
import RequestProject.LeafExtMaster
import RequestProject.CompStructure

/-!
# Uniform leaf extensions (Theorem 2)
-/

open MvPolynomial Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

/-- The ring homomorphism `ψ_q : p_r ↦ p_{qr}`. -/
def psiQ (q : ℕ) : MvPolynomial ℕ ℚ →ₐ[ℚ] MvPolynomial ℕ ℚ := rename fun r => q * r

/-- The operator `𝒟_q f = π(∑_{r} r p_{qr-1} ψ_q(∂f/∂p_r))`, with the sum truncated to `r < N`. -/
def opD (q N : ℕ) (f : MvPolynomial ℕ ℚ) : MvPolynomial ℕ ℚ :=
  killP1 (∑ r ∈ range N, C (r : ℚ) * X (q * r - 1) * psiQ q (pderiv r f))

variable {V : Type*} [Fintype V]

/-- The inner component sum appearing in both `Φ_{C_q(G)}` and `𝒟_q X_G`. -/
def innerSum (q : ℕ) (F : Finset (Sym2 V)) : MvPolynomial ℕ ℚ :=
  ∑ C0 ∈ compSets (F : Set (Sym2 V)), (C0.card : ℚ) •
    killP1 (X (q * C0.card - 1) * ∏ C ∈ (compSets (F : Set (Sym2 V))).erase C0, X (q * C.card))

lemma sum_sigma_const_fin {M : Type*} [AddCommMonoid M] (n : ℕ) (h : V → M) :
    ∑ l : (Σ _ : V, Fin n), h l.1 = n • ∑ x, h x := by
  rw [Fintype.sum_sigma, smul_sum]
  simp

lemma phi_uniformLeafExt_eq (q : ℕ) (hq : 2 ≤ q) (G : SimpleGraph V) :
    phi (uniformLeafExt q G) = ∑ F ∈ G.edgeFinset.powerset,
      (-1) ^ ((q - 1) * Fintype.card V - 1 + F.card) * ((q - 1 : ℕ) : ℚ) • innerSum q F := by
  unfold uniformLeafExt
  rw [phi_leafExt (S := G) (m := fun _ => q - 1) (fun _ => by show 1 ≤ q - 1; omega)]
  have hL : ∑ _i : V, (q - 1) = (q - 1) * Fintype.card V := by
    rw [sum_const, card_univ, smul_eq_mul, mul_comm]
  have hw : ∀ C : Finset V, ∑ _i ∈ C, (q - 1 + 1) = q * C.card := by
    intro C; rw [sum_const, smul_eq_mul, Nat.sub_add_cancel (by omega : 1 ≤ q), mul_comm]
  have key : ∀ (x : V) (F : Finset (Sym2 V)), (∏ C ∈ compSets (F : Set (Sym2 V)),
      (X (q * C.card - if x ∈ C then 1 else 0) : MvPolynomial ℕ ℚ)) =
      X (q * (compOf (F : Set (Sym2 V)) x).card - 1) *
        ∏ C ∈ (compSets (F : Set (Sym2 V))).erase (compOf (F : Set (Sym2 V)) x),
          X (q * C.card) := by
    intro x F
    rw [← prod_compSets_split (F : Set (Sym2 V)) x (fun C => X (q * C.card))
      (fun C => X (q * C.card - 1))]
    refine prod_congr rfl fun C _ => ?_
    split_ifs <;> simp
  simp only [hL, hw]
  rw [sum_comm]
  refine sum_congr rfl fun F _ => ?_
  rw [← mul_sum]
  congr 1
  rw [sum_sigma_const_fin (q - 1) (fun x => killP1 (∏ C ∈ compSets (F : Set (Sym2 V)),
      (X (q * C.card - if x ∈ C then 1 else 0) : MvPolynomial ℕ ℚ)))]
  simp only [key]
  rw [sum_compOf (F : Set (Sym2 V)) (fun C0 => killP1
    (X (q * C0.card - 1) * ∏ C ∈ (compSets (F : Set (Sym2 V))).erase C0, X (q * C.card)))]
  rw [innerSum, smul_sum, smul_sum]
  refine sum_congr rfl fun C0 _ => ?_
  rw [nsmul_eq_mul, nsmul_eq_mul, Nat.cast_smul_eq_nsmul, nsmul_eq_mul]
  rw [Algebra.smul_def, map_natCast]

lemma pderiv_typeMonomial (A : Set (Sym2 V)) (r : ℕ) :
    pderiv r (typeMonomial A) = ∑ C0 ∈ compSets A,
      if C0.card = r then ∏ C ∈ (compSets A).erase C0, (X C.card : MvPolynomial ℕ ℚ) else 0 := by
  unfold typeMonomial
  rw [pderiv_prod]
  refine sum_congr rfl fun C0 _ => ?_
  rw [pderiv_X]
  by_cases h : C0.card = r
  · subst h
    rw [if_pos rfl, Pi.single_eq_same, mul_one]
    convert rfl
  · rw [if_neg h, Pi.single_eq_of_ne h, mul_zero]

lemma opD_pre (q N : ℕ) (G : SimpleGraph V) (hN : Fintype.card V < N) :
    ∑ r ∈ range N, C (r : ℚ) * X (q * r - 1) * psiQ q (pderiv r (chromSymm G)) =
      ∑ F ∈ G.edgeFinset.powerset, C ((-1) ^ F.card) * ∑ C0 ∈ compSets (F : Set (Sym2 V)),
        C (C0.card : ℚ) * (X (q * C0.card - 1) *
          ∏ C ∈ (compSets (F : Set (Sym2 V))).erase C0, X (q * C.card)) := by
  unfold chromSymm
  have hc : ∀ n : ℕ, ((-1 : MvPolynomial ℕ ℚ) ^ n) = C ((-1) ^ n) := by simp
  simp only [hc, map_sum, pderiv_C_mul, pderiv_typeMonomial, mul_sum]
  rw [sum_comm]
  refine sum_congr rfl fun F _ => ?_
  rw [sum_comm]
  refine sum_congr rfl fun C0 _ => ?_
  have hmem : C0.card ∈ range N := mem_range.2 (lt_of_le_of_lt (card_le_univ C0) hN)
  rw [sum_congr rfl (fun x _ => by rw [mul_ite, mul_zero, apply_ite (psiQ q), map_zero,
    mul_ite, mul_zero])]
  rw [sum_ite_eq, if_pos hmem]
  simp only [psiQ, map_mul, rename_C, map_prod, rename_X]
  ring

lemma opD_chromSymm (q N : ℕ) (G : SimpleGraph V) (hN : Fintype.card V < N) :
    opD q N (chromSymm G) = ∑ F ∈ G.edgeFinset.powerset, (-1) ^ F.card * innerSum q F := by
  unfold opD
  rw [opD_pre q N G hN, map_sum]
  refine sum_congr rfl fun F _ => ?_
  rw [map_mul, algHom_C, map_sum, innerSum, mul_sum, mul_sum]
  refine sum_congr rfl fun C0 _ => ?_
  rw [map_mul, algHom_C, smul_eq_C_mul]
  simp

/-- `Φ_{C_q(G)} = (-1)^{(q-1)t-1} (q-1) 𝒟_q X_G`. -/
theorem phi_uniformLeafExt_eq_opD (q N : ℕ) (hq : 2 ≤ q) (G : SimpleGraph V)
    (hN : Fintype.card V < N) :
    phi (uniformLeafExt q G) =
      ((-1) ^ ((q - 1) * Fintype.card V - 1) * ((q - 1 : ℕ) : ℚ)) • opD q N (chromSymm G) := by
  rw [phi_uniformLeafExt_eq q hq G, opD_chromSymm q N G hN, smul_sum]
  refine sum_congr rfl fun F _ => ?_
  rw [smul_eq_C_mul, smul_eq_C_mul, pow_add]
  simp only [map_mul, map_pow, map_neg, map_one]
  ring

lemma not_dvd_mul_sub_one {q r : ℕ} (hq : 2 ≤ q) (hr : 1 ≤ r) (x : ℕ) : q * x ≠ q * r - 1 := by
  intro h
  have h1 : q * x + 1 = q * r := by
    have : 1 ≤ q * r := Nat.one_le_iff_ne_zero.2 (by positivity)
    omega
  have : q ∣ 1 := (Nat.dvd_add_right (dvd_mul_right q x)).mp (h1 ▸ dvd_mul_right q r)
  have := Nat.le_of_dvd one_pos this
  omega

lemma pderiv_psiQ_eq_zero {q j : ℕ} (hj : ∀ x, q * x ≠ j) (g : MvPolynomial ℕ ℚ) :
    pderiv j (psiQ q g) = 0 := by
  apply pderiv_eq_zero_of_notMem_vars
  intro h
  obtain ⟨i, _, hi⟩ := mem_vars_rename _ g h
  exact hj i hi

lemma killP1_psiQ {q : ℕ} (hq : 2 ≤ q) (g : MvPolynomial ℕ ℚ) : killP1 (psiQ q g) = psiQ q g := by
  have : killP1.comp (psiQ q) = psiQ q := by
    apply algHom_ext
    intro i
    simp only [AlgHom.comp_apply, psiQ, rename_X]
    rw [killP1_X_of_ne]
    intro h
    rcases Nat.eq_zero_or_pos i with rfl | hi
    · simp at h
    · have : q * 1 ≤ q * i := Nat.mul_le_mul_left q hi
      omega
  exact congrArg (fun φ => φ g) this

lemma pderiv_opD (q N r : ℕ) (hq : 2 ≤ q) (hrN : r < N) (hr : 1 ≤ r) (hqr : q * r - 1 ≠ 1)
    (f : MvPolynomial ℕ ℚ) :
    pderiv (q * r - 1) (opD q N f) = C (r : ℚ) * psiQ q (pderiv r f) := by
  unfold opD
  simp only [map_sum, map_mul, algHom_C, algebraMap_eq, killP1_psiQ hq]
  rw [sum_eq_single r]
  · rw [Derivation.leibniz, Derivation.leibniz, pderiv_psiQ_eq_zero
      (not_dvd_mul_sub_one hq hr), pderiv_C, killP1_X_of_ne hqr, pderiv_X_self]
    simp only [smul_eq_mul]
    ring
  · intro s _ hs
    rw [Derivation.leibniz, Derivation.leibniz, pderiv_psiQ_eq_zero
      (not_dvd_mul_sub_one hq hr), pderiv_C]
    have : pderiv (q * r - 1) (killP1 (X (q * s - 1))) = 0 := by
      rw [killP1_X]
      split_ifs
      · simp
      · rw [pderiv_X_of_ne]
        intro h
        rcases Nat.eq_zero_or_pos s with rfl | hs'
        · have : 1 ≤ q * r := Nat.one_le_iff_ne_zero.2 (by positivity)
          simp at h
          have : q * 1 ≤ q * r := Nat.mul_le_mul_left q hr
          omega
        · have h1 : 1 ≤ q * s := Nat.one_le_iff_ne_zero.2 (by positivity)
          have h2 : 1 ≤ q * r := Nat.one_le_iff_ne_zero.2 (by positivity)
          have : q * s = q * r := by omega
          exact hs (Nat.eq_of_mul_eq_mul_left (by omega) this)
    rw [this]
    simp
  · intro h
    exact absurd (mem_range.2 hrN) h

end ChromaticReconstruction


==> anc/lean/RequestProject/WeightedIso.lean <==
import RequestProject.RecoveryThm

/-!
# Weighted trees with equal weight and edge-type statistics

If two weighted trees have the same multiset of weights and the same multiset of edge types,
and the first is multiplicity-isolated, then they are isomorphic as weighted trees.
-/

open Finset
open scoped Classical

noncomputable section

namespace ChromaticReconstruction

section DartCount

variable {K : Type*} [Fintype K] (S : SimpleGraph K)

/-- `[Q x y] + [Q y x]` as a function of the unordered pair `{x, y}`. -/
def pairCount (Q : K → K → Prop) [DecidableRel Q] : Sym2 K → ℕ :=
  Sym2.lift ⟨fun x y => (if Q x y then 1 else 0) + (if Q y x then 1 else 0),
    fun _ _ => Nat.add_comm _ _⟩

/-- Double counting of ordered adjacent pairs. -/
lemma sum_card_nbr_filter (Q : K → K → Prop) [DecidableRel Q] :
    ∑ x, #{y ∈ S.neighborFinset x | Q x y} = ∑ e ∈ S.edgeFinset, pairCount Q e := by
  have hA : ∀ x, #{y ∈ S.neighborFinset x | Q x y} =
      #{d ∈ (univ.filter fun d : S.Dart => Q d.fst d.snd) | d.fst = x} := by
    intro x
    refine card_bij' (fun y hy => (⟨(x, y), (S.mem_neighborFinset x y).1
        (mem_filter.1 hy).1⟩ : S.Dart)) (fun d _ => d.snd) ?_ ?_ ?_ ?_
    · intro y hy
      simp only [mem_filter, mem_univ, true_and] at hy ⊢
      simpa using hy.2
    · intro d hd
      simp only [mem_filter, mem_univ, true_and] at hd ⊢
      obtain ⟨hQ, rfl⟩ := hd
      exact ⟨(S.mem_neighborFinset _ _).2 d.adj, hQ⟩
    · intro y hy; rfl
    · intro d hd
      simp only [mem_filter, mem_univ, true_and] at hd
      obtain ⟨-, rfl⟩ := hd
      rfl
  rw [sum_congr rfl fun x _ => hA x, ← card_eq_sum_card_fiberwise
      (f := fun d : S.Dart => d.fst) (t := univ) (fun d _ => mem_univ _),
    card_eq_sum_card_fiberwise (f := fun d : S.Dart => d.edge) (t := S.edgeFinset)
      (fun d _ => by simp)]
  refine sum_congr rfl fun e he => ?_
  induction e using Sym2.ind with
  | _ x y =>
  have hxy : S.Adj x y := by simpa using he
  let d0 : S.Dart := ⟨(x, y), hxy⟩
  have hfib : (univ.filter fun d : S.Dart => Q d.fst d.snd ∧ d.edge = s(x, y)) =
      ({d0, d0.symm} : Finset S.Dart).filter (fun d => Q d.fst d.snd) := by
    ext d
    simp only [mem_filter, mem_univ, true_and, mem_insert, mem_singleton]
    rw [← SimpleGraph.dart_edge_eq_iff d d0]
    exact and_comm
  rw [filter_filter, hfib, card_filter, sum_pair (d0.symm_ne).symm]
  rfl

variable (w : K → ℕ)

/-- Degrees summed over a weight class. -/
lemma sum_degree_weight (a : ℕ) :
    ∑ x ∈ univ.filter (fun x => w x = a), S.degree x =
      ((edgeTypes S w).map fun z => Multiset.count a (pairMS z)).sum := by
  have h := sum_card_nbr_filter S (fun x _ => w x = a)
  rw [sum_filter]
  have e1 : ∀ x, #{y ∈ S.neighborFinset x | w x = a} = if w x = a then S.degree x else 0 := by
    intro x
    split_ifs with hx
    · rw [filter_true_of_mem (fun _ _ => hx), SimpleGraph.card_neighborFinset_eq_degree]
    · rw [filter_false_of_mem (fun _ _ => hx), card_empty]
  simp only [e1] at h
  rw [h, edgeTypes, Multiset.map_map, ← sum_eq_multiset_sum]
  refine sum_congr rfl fun e _ => ?_
  induction e using Sym2.ind with
  | _ x y =>
  simp only [pairCount, Sym2.lift_mk, Function.comp_apply, Sym2.map_pair_eq, pairMS_mk,
    Multiset.insert_eq_cons, Multiset.count_cons, Multiset.count_singleton, @eq_comm ℕ a]
  omega

/-- Edges between two distinct weight classes. -/
lemma sum_card_nbr_weight {a b : ℕ} (hab : a ≠ b) :
    ∑ x ∈ univ.filter (fun x => w x = a), #{y ∈ S.neighborFinset x | w y = b} =
      Multiset.count s(a, b) (edgeTypes S w) := by
  have h := sum_card_nbr_filter S (fun x y => w x = a ∧ w y = b)
  rw [sum_filter]
  have e1 : ∀ x, #{y ∈ S.neighborFinset x | w x = a ∧ w y = b} =
      if w x = a then #{y ∈ S.neighborFinset x | w y = b} else 0 := by
    intro x
    split_ifs with hx
    · simp [hx]
    · simp [hx]
  simp only [e1] at h
  rw [h, edgeTypes, Multiset.count_map, ← filter_val, ← card_def, card_filter]
  refine sum_congr rfl fun e _ => ?_
  induction e using Sym2.ind with
  | _ x y =>
  simp only [pairCount, Sym2.lift_mk, Sym2.map_pair_eq, Sym2.eq_iff]
  by_cases h1 : w x = a <;> by_cases h2 : w y = b <;> by_cases h3 : w y = a <;>
    by_cases h4 : w x = b <;> simp_all <;> omega

end DartCount

section Weights

variable {K : Type*} [Fintype K]

/-- The multiset of values of a weight function. -/
def wts (w : K → ℕ) : Multiset ℕ := univ.val.map w

lemma card_wts (w : K → ℕ) : Multiset.card (wts w) = Fintype.card K := by
  simp [wts]

lemma card_filter_weight (w : K → ℕ) (a : ℕ) :
    #{x | w x = a} = Multiset.count a (wts w) := by
  rw [wts, Multiset.count_map, card_def, filter_val]
  congr 1
  exact Multiset.filter_congr fun x _ => eq_comm

lemma eq_of_count_eq_one {w : K → ℕ} {a : ℕ} (h : Multiset.count a (wts w) = 1) {x y : K}
    (hx : w x = a) (hy : w y = a) : x = y := by
  rw [← card_filter_weight, card_eq_one] at h
  obtain ⟨z, hz⟩ := h
  have hx' : x ∈ ({z} : Finset K) := hz ▸ (by simp [hx])
  have hy' : y ∈ ({z} : Finset K) := hz ▸ (by simp [hy])
  rw [mem_singleton] at hx' hy'
  rw [hx', hy']

lemma exists_ne_of_count_ne_one {w : K → ℕ} {x : K} (h : Multiset.count (w x) (wts w) ≠ 1) :
    ∃ y, y ≠ x ∧ w y = w x := by
  have hpos : x ∈ (univ.filter fun y => w y = w x) := by simp
  have h2 : 1 < #{y | w y = w x} := by
    rw [card_filter_weight]
    have : 0 < Multiset.count (w x) (wts w) := by
      rw [← card_filter_weight]; exact card_pos.2 ⟨x, hpos⟩
    omega
  obtain ⟨a, ha, b, hb, hab⟩ := one_lt_card.1 h2
  simp only [mem_filter, mem_univ, true_and] at ha hb
  by_cases hax : a = x
  · exact ⟨b, fun h => hab (hax.trans h.symm), hb⟩
  · exact ⟨a, hax, ha⟩

/-- Weight-preserving bijection from equal weight multisets. -/
lemma exists_equiv_of_wts_eq {K' : Type*} [Fintype K'] {w : K → ℕ} {w' : K' → ℕ}
    (h : wts w = wts w') : ∃ e : K ≃ K', ∀ x, w' (e x) = w x := by
  have hfib : ∀ a, Fintype.card {x // w x = a} = Fintype.card {x' // w' x' = a} := by
    intro a
    rw [Fintype.card_subtype, Fintype.card_subtype, card_filter_weight, card_filter_weight, h]
  exact ⟨Equiv.ofFiberEquiv fun a => Fintype.equivOfCardEq (hfib a),
    Equiv.ofFiberEquiv_map _⟩

end Weights

section TreeFacts

variable {K : Type*} [Fintype K] {S : SimpleGraph K}

lemma degree_pos_of_connected (hS : S.Connected) (hk : 2 ≤ Fintype.card K) (x : K) :
    1 ≤ S.degree x := by
  haveI : Nontrivial K := Fintype.one_lt_card_iff_nontrivial.1 (by omega)
  exact hS.preconnected.degree_pos_of_nontrivial x

lemma neighborFinset_eq_of_degree_one {x y : K} (hx : S.degree x = 1) (hxy : S.Adj x y) :
    S.neighborFinset x = {y} := by
  rw [← SimpleGraph.card_neighborFinset_eq_degree, card_eq_one] at hx
  obtain ⟨z, hz⟩ := hx
  have : y ∈ S.neighborFinset x := (S.mem_neighborFinset x y).2 hxy
  rw [hz, mem_singleton] at this
  rw [hz, this]

lemma card_le_two_of_adj_leaves (hS : S.Connected) {x y : K} (hxy : S.Adj x y)
    (hx : S.degree x = 1) (hy : S.degree y = 1) : Fintype.card K ≤ 2 := by
  have hclosed : ∀ u ∈ ({x, y} : Set K), ∀ z, s(u, z) ∈ S.edgeSet → z ∈ ({x, y} : Set K) := by
    intro u hu z hz
    rw [SimpleGraph.mem_edgeSet] at hz
    rcases hu with rfl | rfl
    · have := (S.mem_neighborFinset _ _).2 hz
      rw [neighborFinset_eq_of_degree_one hx hxy, mem_singleton] at this
      simp [this]
    · have := (S.mem_neighborFinset _ _).2 hz
      rw [neighborFinset_eq_of_degree_one hy hxy.symm, mem_singleton] at this
      simp [this]
  have hall : ∀ z, z ∈ ({x, y} : Finset K) := by
    intro z
    have hr : (SimpleGraph.fromEdgeSet S.edgeSet).Reachable x z := by
      rw [SimpleGraph.fromEdgeSet_edgeSet]; exact hS.preconnected x z
    have := mem_of_reachable_of_closed hclosed (by simp) hr
    simpa using this
  calc Fintype.card K = #(univ : Finset K) := card_univ.symm
    _ ≤ #({x, y} : Finset K) := card_le_card fun z _ => hall z
    _ ≤ 2 := card_le_two

lemma adj_iff_ne_of_card_le_two (hS : S.Connected) (hk : Fintype.card K ≤ 2) {x y : K} :
    S.Adj x y ↔ x ≠ y := by
  refine ⟨S.ne_of_adj, fun hxy => ?_⟩
  obtain ⟨p⟩ := hS.preconnected x y
  cases p with
  | nil => exact absurd rfl hxy
  | @cons _ z _ h p =>
    by_cases hzy : z = y
    · rwa [← hzy]
    · exfalso
      have hxz : x ≠ z := S.ne_of_adj h
      have : #({x, y, z} : Finset K) = 3 := by
        rw [card_insert_of_notMem (by simp [hxy, hxz]), card_pair (Ne.symm hzy)]
      have := card_le_univ ({x, y, z} : Finset K)
      omega

/-- Multiplicity-isolation for a weight function on the vertices of a graph. -/
def MIso (S : SimpleGraph K) (w : K → ℕ) : Prop :=
  ∀ u v, u ≠ v → w u = w v → S.degree u = 1 ∧ S.degree v = 1

lemma degree_one_of_repeated {w : K → ℕ} (hMI : MIso S w) {x : K}
    (h : Multiset.count (w x) (wts w) ≠ 1) : S.degree x = 1 := by
  obtain ⟨y, hyx, hy⟩ := exists_ne_of_count_ne_one h
  exact (hMI x y (Ne.symm hyx) hy.symm).1

lemma unique_of_adj_leaf {w : K → ℕ} (hS : S.Connected) (hk : 3 ≤ Fintype.card K)
    (hMI : MIso S w) {x y : K} (hx : S.degree x = 1) (hxy : S.Adj x y) :
    Multiset.count (w y) (wts w) = 1 := by
  by_contra h
  have := card_le_two_of_adj_leaves hS hxy hx (degree_one_of_repeated hMI h)
  omega

end TreeFacts

section Keys

variable {K : Type*} [Fintype K]

/-- The key of a vertex: its weight, and for a repeated weight also the weights of its
neighbours. -/
def keyOf (S : SimpleGraph K) (w : K → ℕ) (x : K) : ℕ × Multiset ℕ :=
  (w x, if Multiset.count (w x) (wts w) = 1 then 0 else (S.neighborFinset x).val.map w)

/-- The predicted number of vertices with a given key. -/
def fiberInv (W : Multiset ℕ) (E : Multiset (Sym2 ℕ)) (a : ℕ) (M : Multiset ℕ) : ℕ :=
  if W.count a = 1 then (if M = 0 then 1 else 0)
  else if M = {M.sum} ∧ M.sum ≠ a then E.count s(a, M.sum) else 0

variable {S : SimpleGraph K} {w : K → ℕ}

lemma card_key_fiber (hS : S.Connected) (hk : 3 ≤ Fintype.card K) (hMI : MIso S w)
    (a : ℕ) (M : Multiset ℕ) :
    #{x | keyOf S w x = (a, M)} = fiberInv (wts w) (edgeTypes S w) a M := by
  unfold fiberInv
  split_ifs with hA hM hB
  · rw [← hA, ← card_filter_weight]
    congr 1
    ext x
    simp only [mem_filter, mem_univ, true_and, keyOf, Prod.mk.injEq, hM]
    constructor
    · exact fun h => h.1
    · intro hx; subst hx; simp [hA]
  · rw [card_eq_zero, filter_eq_empty_iff]
    intro x _ hx
    simp only [keyOf, Prod.mk.injEq] at hx
    obtain ⟨rfl, hx⟩ := hx
    rw [if_pos hA] at hx
    exact hM hx.symm
  · obtain ⟨hMb, hba⟩ := hB
    rw [← sum_card_nbr_weight S w (Ne.symm hba)]
    have : (univ.filter fun x => keyOf S w x = (a, M)) =
        (univ.filter fun x => w x = a).filter
          fun x => (S.neighborFinset x).val.map w = {M.sum} := by
      ext x
      simp only [mem_filter, mem_univ, true_and, keyOf, Prod.mk.injEq]
      constructor
      · rintro ⟨rfl, h⟩
        rw [if_neg hA] at h
        exact ⟨rfl, h.trans hMb⟩
      · rintro ⟨rfl, h⟩
        rw [if_neg hA]
        exact ⟨rfl, h.trans hMb.symm⟩
    rw [this, card_filter]
    refine sum_congr rfl fun x hx => ?_
    simp only [mem_filter, mem_univ, true_and] at hx
    subst hx
    have hdeg := degree_one_of_repeated hMI hA
    obtain ⟨y, hy⟩ := card_eq_one.1
      ((S.card_neighborFinset_eq_degree x).trans hdeg)
    rw [hy, filter_singleton]
    simp only [singleton_val, Multiset.map_singleton, Multiset.singleton_inj]
    split_ifs <;> simp
  · rw [card_eq_zero, filter_eq_empty_iff]
    intro x _ hx
    simp only [keyOf, Prod.mk.injEq] at hx
    obtain ⟨rfl, hx⟩ := hx
    rw [if_neg hA] at hx
    have hdeg := degree_one_of_repeated hMI hA
    obtain ⟨y, hy⟩ := card_eq_one.1
      ((S.card_neighborFinset_eq_degree x).trans hdeg)
    have hxy : S.Adj x y := (S.mem_neighborFinset x y).1 (by rw [hy]; exact mem_singleton_self y)
    have hyu := unique_of_adj_leaf hS hk hMI hdeg hxy
    rw [hy] at hx
    simp only [singleton_val, Multiset.map_singleton] at hx
    subst hx
    apply hB
    simp only [Multiset.sum_singleton, true_and]
    intro h
    rw [h] at hyu
    exact hA hyu

end Keys

section Iso

variable {K K' : Type*} [Fintype K] [Fintype K'] {S : SimpleGraph K} {S' : SimpleGraph K'}
  {w : K → ℕ} {w' : K' → ℕ}

/-- Multiplicity-isolation transfers along equal weight and edge-type statistics. -/
lemma miso_transfer (hS' : S'.Connected) (hk' : 2 ≤ Fintype.card K') (hW : wts w = wts w')
    (hE : edgeTypes S w = edgeTypes S' w') (hMI : MIso S w) : MIso S' w' := by
  intro u v huv hw
  have hall : ∀ x ∈ univ.filter (fun x => w' x = w' u), S'.degree x = 1 := by
    have hrep : Multiset.count (w' u) (wts w) ≠ 1 := by
      rw [hW, ← card_filter_weight]
      have : 1 < #{x | w' x = w' u} := one_lt_card.2 ⟨u, by simp, v, by simp [hw], huv⟩
      omega
    have hsum : ∑ x ∈ univ.filter (fun x => w' x = w' u), 1 =
        ∑ x ∈ univ.filter (fun x => w' x = w' u), S'.degree x := by
      rw [sum_degree_weight S' w' (w' u), ← hE, ← sum_degree_weight S w (w' u),
        sum_congr rfl (fun x hx => degree_one_of_repeated hMI
          (by rw [(mem_filter.1 hx).2]; exact hrep))]
      simp only [sum_const, smul_eq_mul, mul_one]
      rw [card_filter_weight, card_filter_weight, hW]
    intro x hx
    exact ((sum_eq_sum_iff_of_le (fun x _ => degree_pos_of_connected hS' hk' x)).1 hsum x hx).symm
  exact ⟨hall u (by simp), hall v (by simp [hw])⟩

lemma adj_map_of_repeated (hS : S.Connected) (hk : 3 ≤ Fintype.card K) (hMI : MIso S w)
    (hW : wts w = wts w') (φ : K ≃ K') (hkey : ∀ x, keyOf S' w' (φ x) = keyOf S w x) {x y : K}
    (hxy : S.Adj x y) (hx : Multiset.count (w x) (wts w) ≠ 1) : S'.Adj (φ x) (φ y) := by
  have hw : ∀ x, w' (φ x) = w x := fun x => congrArg Prod.fst (hkey x)
  have hdeg := degree_one_of_repeated hMI hx
  have hnb := neighborFinset_eq_of_degree_one hdeg hxy
  have h2 : (S'.neighborFinset (φ x)).val.map w' = {w y} := by
    have := congrArg Prod.snd (hkey x)
    simp only [keyOf] at this
    rw [hw x, ← hW, if_neg hx, if_neg hx, hnb] at this
    simpa using this
  have hmem : w y ∈ (S'.neighborFinset (φ x)).val.map w' := by rw [h2]; simp
  obtain ⟨z, hz, hzw⟩ := Multiset.mem_map.1 hmem
  have hyu := unique_of_adj_leaf hS hk hMI hdeg hxy
  rw [hW] at hyu
  have : z = φ y := eq_of_count_eq_one hyu hzw (hw y)
  rw [← this]
  exact (S'.mem_neighborFinset _ _).1 hz

lemma adj_map (hS : S.Connected) (hk : 3 ≤ Fintype.card K) (hMI : MIso S w)
    (hW : wts w = wts w') (hE : edgeTypes S w = edgeTypes S' w') (φ : K ≃ K')
    (hkey : ∀ x, keyOf S' w' (φ x) = keyOf S w x) {x y : K} (hxy : S.Adj x y) :
    S'.Adj (φ x) (φ y) := by
  have hw : ∀ x, w' (φ x) = w x := fun x => congrArg Prod.fst (hkey x)
  by_cases hx : Multiset.count (w x) (wts w) = 1
  · by_cases hy : Multiset.count (w y) (wts w) = 1
    · have hab : w x ≠ w y := fun h => S.ne_of_adj hxy (eq_of_count_eq_one hx rfl h.symm)
      have h1 := sum_card_nbr_weight S w hab
      have h2 := sum_card_nbr_weight S' w' hab
      rw [← hE, ← h1] at h2
      have hpos : 0 < ∑ x' ∈ univ.filter (fun x' => w x' = w x),
          #{y' ∈ S.neighborFinset x' | w y' = w y} := by
        refine lt_of_lt_of_le (card_pos.2 ⟨y, ?_⟩)
          (single_le_sum (f := fun x' => #{y' ∈ S.neighborFinset x' | w y' = w y})
            (fun _ _ => Nat.zero_le _) (by simp : x ∈ univ.filter (fun x' => w x' = w x)))
        simp [hxy]
      rw [← h2] at hpos
      obtain ⟨x'', hx'', hpos''⟩ : ∃ x'' ∈ univ.filter (fun x' => w' x' = w x),
          0 < #{y' ∈ S'.neighborFinset x'' | w' y' = w y} := by
        by_contra hcon
        push_neg at hcon
        rw [sum_eq_zero (fun i hi => Nat.eq_zero_of_le_zero (hcon i hi))] at hpos
        exact lt_irrefl 0 hpos
      obtain ⟨y'', hy''⟩ := card_pos.1 hpos''
      simp only [mem_filter, mem_univ, true_and] at hx'' hy''
      rw [hW] at hx hy
      have e1 : x'' = φ x := eq_of_count_eq_one hx hx'' (hw x)
      have e2 : y'' = φ y := eq_of_count_eq_one hy hy''.2 (hw y)
      rw [← e1, ← e2]
      exact (S'.mem_neighborFinset _ _).1 hy''.1
    · exact (adj_map_of_repeated hS hk hMI hW φ hkey hxy.symm hy).symm
  · exact adj_map_of_repeated hS hk hMI hW φ hkey hxy hx

/-- **Weighted reconstruction.** Two weighted trees with the same weight multiset and the same
multiset of edge types are isomorphic as weighted trees, provided the first one is
multiplicity-isolated. -/
theorem exists_weighted_iso (hS : S.IsTree) (hS' : S'.IsTree) (hW : wts w = wts w')
    (hE : edgeTypes S w = edgeTypes S' w') (hMI : MIso S w) :
    ∃ φ : S ≃g S', ∀ x, w' (φ x) = w x := by
  have hcard : Fintype.card K = Fintype.card K' := by rw [← card_wts w, hW, card_wts]
  by_cases hk : 3 ≤ Fintype.card K
  · have hk' : 3 ≤ Fintype.card K' := hcard ▸ hk
    have hMI' := miso_transfer hS'.1 (by omega) hW hE hMI
    have hfib : ∀ κ : ℕ × Multiset ℕ, Fintype.card {x // keyOf S w x = κ} =
        Fintype.card {x' // keyOf S' w' x' = κ} := by
      rintro ⟨a, M⟩
      rw [Fintype.card_subtype, Fintype.card_subtype, card_key_fiber hS.1 hk hMI,
        card_key_fiber hS'.1 hk' hMI', hW, hE]
    let φ : K ≃ K' := Equiv.ofFiberEquiv fun κ => Fintype.equivOfCardEq (hfib κ)
    have hkey : ∀ x, keyOf S' w' (φ x) = keyOf S w x := Equiv.ofFiberEquiv_map _
    have hkey' : ∀ x', keyOf S w (φ.symm x') = keyOf S' w' x' := fun x' => by
      rw [← hkey, φ.apply_symm_apply]
    refine ⟨⟨φ, fun {a b} => ⟨fun h => ?_, fun h => adj_map hS.1 hk hMI hW hE φ hkey h⟩⟩,
      fun x => congrArg Prod.fst (hkey x)⟩
    have := adj_map hS'.1 hk' hMI' hW.symm hE.symm φ.symm hkey' h
    simpa using this
  · obtain ⟨e, he⟩ := exists_equiv_of_wts_eq hW
    refine ⟨⟨e, fun {a b} => ?_⟩, he⟩
    rw [adj_iff_ne_of_card_le_two hS'.1 (by omega), adj_iff_ne_of_card_le_two hS.1 (by omega)]
    exact e.injective.ne_iff

end Iso

end ChromaticReconstruction


==> anc/lean/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "8f9d9cff6bd728b17a24e163c9402775d9e6a365",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "55c8532eb21ec9f6d565d51d96b8ca50bd1fbef3",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "85b59af46828c029a9168f2f9c35119bd0721e6e",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "be3b2e63b1bbf496c478cef98b86972a37c1417d",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.87",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f642a64c76df8ba9cb53dba3b919425a0c2aeaf1",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b8f98e9087e02c8553945a2c5abf07cec8e798c3",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "495c008c3e3f4fb4256ff5582ddb3abf3198026f",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "4f10f47646cb7d5748d6f423f4a07f98f7bbcc9e",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "RequestProject",
 "lakeDir": ".lake"}


==> anc/lean/lakefile.toml <==
name = "RequestProject"
defaultTargets = ["RequestProject"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.28.0"

[[lean_lib]]
name = "RequestProject"
globs = ["RequestProject.+"]


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.28.0

